Correlation Integral vs. second order Factorial Moments and an efficient computational technique

We develop a mapping between the factorial moments of the second order $F_2$ and the correlation integral $C$. We formulate a fast computation technique for the evaluation of both, which is more efficient, compared to conventional methods, for data containing number of pairs per event which is lower than the estimation points. We find the effectiveness of the technique to be more prominent as the dimension of the embedding space increases. We are able to analyse large amount of data in short computation time and access very low scales in $C$ or extremely high partitions in $F_2$. The technique is an indispensable tool for detecting a very weak signal hidden in strong noise.

==> anc/Correlations.f90 <==
      PROGRAM CORRELATIONS
!     by F.K. Diakonos and A.S. Kapoyannis
!     Nuclear and Particle Physics Section, Faculty of Physics, 
!     University of Athens, GR-15784 Greece
!     Contact information: fdiakono@phys.uoa.gr, akapog@phys.uoa.gr
!     A program to study Correlation Integral (CI) and
!     Factorial Moments of 2nd order (F2)
!     Advanced Ring technique is used for fast calculation
!     
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      INTEGER DSPACE
      DOUBLE PRECISION MF2_CUT,MCI_CUT
      CHARACTER*80 INFIL,INFIL_C,INFIL_COR,FM_CON,FM_CI,CI_R,CI_CON
      DOUBLE PRECISION, DIMENSION(:,:), ALLOCATABLE :: CV
      DOUBLE PRECISION, DIMENSION(:), ALLOCATABLE :: DL2,UL2,HC
      DOUBLE PRECISION, DIMENSION(:), ALLOCATABLE :: RM,RN,RN_PREV,DRN,DRN2,CRN,DCRN,&
                                                     XXMUL_,YYMUL_,ZZMUL_
      DOUBLE PRECISION F2WRI(1000000),F3WRI(1000000),F4WRI(1000000),FNWRI(1000000)
      DOUBLE PRECISION DF2WRI(1000000),DF3WRI(1000000),DF4WRI(1000000),DFNWRI(1000000)
      COMMON/MOVE_CELL_F2/IMOVE_EVEN_ODD
      COMMON/NAME_INPUT/FM_CON
!
!=============================================================================================
!     Main Calculations and their location
!     F2_c : Factorial Moments (Conventional Calculation)     
!            Also mapping of F2 to CI                         -> 2000
!     F2_CI: Factorial Moments (through Correlation Integral
!            with the Ring technique) Also calculation of CI  -> 3040
!     CI_r : Correlation Integral (with Ring technique)       -> 3100
!     CI_c : Correlation Integral (Conventional Calculation)  -> 3300
!
!     Set the necessary Parameters
!     DSPACE: d: The embedding space dimension,
!                d=1 one dimension, d=2 two dimensions, d=3 three dimensions
!     The data will have d columns for every track
      DSPACE=2
!
!     Choose what to calculate
!     I_FACT_MOM_CONV=1: Calculate F2_c
!     I_FACT_MOM_CONV.NE.1: DO NOT calculate F2_c
      I_FACT_MOM_CONV=1
!     I_FACT_MOM_CI=1: Calculate F2_CI
!     I_FACT_MOM_CI.NE.1: DO NOT calculate F2_CI
      I_FACT_MOM_CI=1
!     I_CORR_INT_RINGS=1: Calculate CI_r
!     I_CORR_INT_RINGS.NE.1: DO NOT calculate CI_r
      I_CORR_INT_RINGS=1
!     I_CORR_INT_CONV=1: Calculate CI_c
!     I_CORR_INT_CONV.NE.1: DO NOT calculate CI_c
      I_CORR_INT_CONV=0
!
!     File Names
!     The format of the file has to be:
!     N_m    No_e
!     x1  x2   ....
!     N_m : Multiplicity in the current event. The program accepts varying
!           multiplicity per event.
!     No_e: Number of the current event (may be missing)
!     x1 x2 ...: d numbers which specify the current point (track), with d the
!                dimension of the embedding space: 1,2 or 3
!     The input file
      INFIL='INPUT.DAT'
!     NPO: The maximum possible number of tracks in input file
      NPO=100
!     If a special window is chosen which will exclude data, then INPUT_COR.DAT
!     for each calculation which will contain the remaining data
!     The output files
!     Zero values for F2 or C are suppressed at output
!     In F2_CI several values for large partitions are suppressed at output
!     FM_CON: F2_c
!     FM_CI : F2_CI
!     CI_R  : CI_r
!     CI_CON: CI_c
      FM_CON='FM_CON.DAT'
      FM_CI='FM_CI.DAT'
      CI_R='CI_R.DAT'
      CI_CON='CI_CON.DAT'
!
!     Choose errors or Not
!     I_ERRORS_IN_FACT_MOM_CI=1: Calculate errors in F2_CI
!     I_ERRORS_IN_FACT_MOM_CI.ne.1: Do NOT calculate errors in F2_CI
      I_ERRORS_IN_FACT_MOM_CI=1
!     I_ERRORS_IN_CI=1: Calculate errors in CI_r
!     I_ERRORS_IN_CI.ne.1: Do NOT calculate errors in CI_r
      I_ERRORS_IN_CI=1
!     I_ERRORS_IN_CICC=1: Calculate errors in CI_c
!     I_ERRORS_IN_CICC.ne.1: Do NOT Calculate errors in CI_c
      I_ERRORS_IN_CICC=1
!
!     Working Windows
!     IWINDOW=0: The working window in F2_c and F2_CI is [Xmin,Xmax]^d,
!                where Xmin=MIN{Xminx,Xminy,...} and Xmin=MAX{Xmaxx,Xmaxy,...}
!     IWINDOW=1: The working window in F2_c and F2_CI is [Xwindowdown,Xwindowup]^d
      IWINDOW=0
!     Set the working window if IWINDOW=1
      XWINDOWUP=2.D0
      XWINDOWDOWN=-2.D0
!     IWINDOW_CI=0: The working window in CI_r and CI_c is [Xmin,Xmax]^d
!                where Xmin=MIN{Xminx,Xminy,...} and Xmin=MAX{Xmaxx,Xmaxy,...}
!     IWINDOW_CI=1: The working window in CI_r and CI_c is [Xwindowdown_CI,Xwindowup_CI]^d
!     Correlation Integral does not really need working window.
      IWINDOW_CI=0
!     Set the working window if IWINDOW_CI=1
      XWINDOWUP_CI=2.D0
      XWINDOWDOWN_CI=-2.D0
!
!     Number of Estimation Points
!     NU2: The calculation points in F2_c (from partition 1 to NU2)   
      NU2=150
!     MF2MAX: The calculation points in F2_CI (from partition 1 to MF2MAX)
      MF2MAX=100000
!     MMAX: The maximum points to calculte CI_r
!     A_BASE_CI: Controls the size of the bin, close to 1, but >1
!     Set the above appropriately to reach the lowest scale
!     R=RT/(A_BASE_CI)^MMAX, with RT the larger scale
      MMAX=3500     
      A_BASE_CI=1.01D0
!     MMAX_CICC: The maximum points to calculte CI_c, 
!     A_BASE_CICC: Controls the size of the bin, close to 1, but >1
!     Set the above appropriately to reach the lowest scale
!     R=RT/(A_BASE_CICC)^MMAXCC, with RT the larger scale
      MMAX_CICC=50     
      A_BASE_CICC=1.2D0
!
!     Matching
!     MF2_CUT: What we add in M in F2(through Correlation integral) to match low M's
!     For uniform MF2_CUT~0.25
      MF2_CUT=0.0D0
!     MCI_CUT: R-Mbin correspondence in CI, usually put 0
      MCI_CUT=0.0D0
!
!     Special calculations in conventional factorial moments
!     I_HIGHER_FACT_MOM=1: Calculate Factorial Moments of higher order than 2 (in F2_c)
!     I_HIGHER_FACT_MOM.ne.1: Do NOT Calculate Factorial Moments of higher order than 2 (in F2_c) 
      I_HIGHER_FACT_MOM=0
!     To deal with appearance of two distinct distributions in F2_c:
!     IMOVE_EVEN_ODD=1: Move the even partition by 1/2 cell
!     IMOVE_EVEN_ODD=2: Move the odd partition by 1/2 cell
!     IMOVE_EVEN_ODD=0: Move nothing (probably 2 distinct distributions in f2)
      IMOVE_EVEN_ODD=0
!=============================================================================================
!
!     F2_c, Factorial Moments (Conventional Calculation)
 2000 CONTINUE
      IF (I_FACT_MOM_CONV.NE.1) GOTO 3040
      CALL XMAX_XMIN_INFILL(DSPACE,IWINDOW,XWINDOWUP,XWINDOWDOWN,INFIL,INFIL_COR,&
                            XMAX,XMIN,TMUL,TMUL2,TPAIRS,TPAIRS2,MULMAX,NEV_EXCLUDE,NEV_REMAIN,NPO)
!     INFIL_C is the current working window
      IF (INFIL.NE.INFIL_COR) THEN
        INFIL_C=INFIL_COR
      ELSE
        INFIL_C=INFIL
      ENDIF        
!     Here the pairs are counted twice
      TPAIRS=2.D0*TPAIRS
      TPAIRS2=4.D0*TPAIRS2
      TMUL_=TMUL
      TMUL=TMUL_/DBLE(NEV_REMAIN)
      TPAIRS=TPAIRS/DBLE(NEV_REMAIN)
      CALL CPU_TIME(TIME1I)
      WRITE(*,'(2(1X,A,G25.7))') 'Xmin=',XMIN,', Xmax=',XMAX
      SMAXX=XMAX
      SMAXY=XMAX
      SMAXZ=XMAX
      SMINX=XMIN
      SMINY=XMIN
      SMINZ=XMIN
      PPI=4.D0*DATAN(1.D0)
      IF (DSPACE.EQ.1) THEN
        R_WORK=(1.D0/2.D0)*DABS(SMAXX-SMINX)
      ENDIF
      IF (DSPACE.EQ.2) THEN
        R_WORK=(1.D0/DSQRT(PPI))*DABS(SMAXX-SMINX)
      ENDIF
      IF (DSPACE.EQ.3) THEN
        R_WORK=((3.D0/(4.D0*PPI))**(1.D0/3.D0))*DABS(SMAXX-SMINX)
      ENDIF
      DO NB=1,NU2
        F2WRI(NB)=0.D0
        F3WRI(NB)=0.D0
        F4WRI(NB)=0.D0
        FNWRI(NB)=0.D0
        DF2WRI(NB)=0.D0
        DF3WRI(NB)=0.D0
        DF4WRI(NB)=0.D0
        DFNWRI(NB)=0.D0
      ENDDO
      ALLOCATE(CV(1:MULMAX,DSPACE),DL2(DSPACE),UL2(DSPACE))
      DO ISP=1,DSPACE
        DL2(ISP)=XMIN
        UL2(ISP)=XMAX
      ENDDO
      OPEN(8,FILE=INFIL_C)
      DO IEV=1,NEV_REMAIN
        READ(8,*,END=2090) MUL
        IF (MOD(IEV,1000).EQ.0) WRITE(*,*) 'F2_c, Ne=',IEV
        DO ITR=1,MUL
          READ(8,*) (CV(ITR,IK),IK=1,DSPACE)
        ENDDO
        DO ITR=MUL+1,MULMAX
          DO IK=1,DSPACE
            CV(ITR,IK)=0
          ENDDO
        ENDDO
        NPAR=MUL
        DO NB=1,NU2
          NBIN=NB
          IF (((IMOVE_EVEN_ODD.EQ.1).AND.(MOD(NBIN,2).EQ.1)).OR.&
              ((IMOVE_EVEN_ODD.EQ.2).AND.(MOD(NBIN,2).EQ.0))) THEN
            ISHIFT=1
          ELSE
            ISHIFT=0
          ENDIF
          ALLOCATE(HC((NBIN+ISHIFT)**DSPACE))
          CALL HIST3(NPAR,MULMAX,DSPACE,CV,DL2,UL2,HC,NBIN,ISHIFT)
          FF2=0.D0
          FF3=0.D0
          FF4=0.D0
          FFN=0.D0
          DO N=1,(NBIN+ISHIFT)**DSPACE
            CEL=HC(N)
!         FF2,FF3,FF4: The factorial moments of 2nd, 3rd, 4th order
            FF2=FF2+CEL*(CEL-1.D0)
            IF (I_HIGHER_FACT_MOM.EQ.1) THEN
              FF3=FF3+CEL*(CEL-1.D0)*(CEL-2.D0)
              FF4=FF4+CEL*(CEL-1.D0)*(CEL-2.D0)*(CEL-3.D0)
            ENDIF
            FFN=FFN+CEL
          ENDDO
	      DEALLOCATE(HC)
          HF2=FF2/DBLE(NBIN**DSPACE)
          F2WRI(NB)=F2WRI(NB)+HF2
          DF2WRI(NB)=DF2WRI(NB)+HF2**2
          IF (I_HIGHER_FACT_MOM.EQ.1) THEN
            HF3=FF3/DBLE(NBIN**DSPACE)
            HF4=FF4/DBLE(NBIN**DSPACE)
            F3WRI(NB)=F3WRI(NB)+HF3
            F4WRI(NB)=F4WRI(NB)+HF4
            DF3WRI(NB)=DF3WRI(NB)+HF3**2
            DF4WRI(NB)=DF4WRI(NB)+HF4**2
          ENDIF
          HFN=FFN/DBLE(NBIN**DSPACE)
          FNWRI(NB)=FNWRI(NB)+HFN
          DFNWRI(NB)=DFNWRI(NB)+HFN**2
        ENDDO
      ENDDO
 2090 CONTINUE
      EVN=DBLE(NEV_REMAIN)
      NEV_REMAIN_F2=NEV_REMAIN
      CLOSE(8)
!   Time is measured before output
      CALL CPU_TIME(TIME1F)
!   Output of results
      OPEN(10,FILE=FM_CON,STATUS='UNKNOWN')
      IF (I_HIGHER_FACT_MOM==1) THEN
        WRITE(10,'(7A))') '         M^d                   F_2',&
        '                   dF_2                  F_3',&
        '                   dF_3                  F_4',&
        '                   dF_4                 R_F2',&
        '                   CI_F2                dCI_F2'
      ELSE
        WRITE(10,'(7A))') '         M^d                   F_2                   dF_2',&
        '                 R_F2                   CI_F2                dCI_F2'
      ENDIF
!     NB is M
      DO NB=1,NU2
        FNM=FNWRI(NB)/EVN
        F2N=FNM**2
        F2O=F2WRI(NB)/EVN
        F2M=F2O/F2N
        H2M=(DF2WRI(NB)/EVN)-(F2WRI(NB)/EVN)**2
        FMEDIUMN2=F2O+FNM
        IF(H2M.GT.0.D0) THEN
          D2M=DSQRT(H2M)
        ELSE
          D2M=0.D0
        ENDIF
        HNM=(DFNWRI(NB)/EVN)-(FNWRI(NB)/EVN)**2
        IF(HNM.GT.0.D0) THEN
          DNM=DSQRT(HNM)
        ELSE
          DNM=0.D0
        ENDIF
        DF2M=(1.D0/FNM)**2*DSQRT(D2M**2+(2.D0*F2O/FNM)**2*DNM**2)
        EF2M=DF2M/DSQRT(EVN-1.D0)
        IF (I_HIGHER_FACT_MOM.EQ.1) THEN
          F3N=FNM**3
          F4N=FNM**4
          F3O=F3WRI(NB)/EVN
          F4O=F4WRI(NB)/EVN
          F3M=F3O/F3N
          F4M=F4O/F4N
          H3M=(DF3WRI(NB)/EVN)-(F3WRI(NB)/EVN)**2
          H4M=(DF4WRI(NB)/EVN)-(F4WRI(NB)/EVN)**2
          IF(H3M.GT.0.D0) THEN
            D3M=DSQRT(H3M)
          ELSE
            D3M=0.D0
          ENDIF
          IF(H4M.GT.0.D0) THEN
            D4M=DSQRT(H4M)
          ELSE
            D4M=0.D0
          ENDIF
          DF3M=(1.D0/FNM)**3*DSQRT(D3M**2+(3.D0*F3O/FNM)**2*DNM**2)
          DF4M=(1.D0/FNM)**4*DSQRT(D4M**2+(4.D0*F4O/FNM)**2*DNM**2)
          EF3M=DF3M/DSQRT(EVN-1.D0)
          EF4M=DF4M/DSQRT(EVN-1.D0)
        ENDIF
!       XB is M^d
        XB=DBLE(NB)**DSPACE
!       The scale in factorial moments which corresponds to correlation integral
        FR=R_WORK/DBLE(NB)
!       The error in N_track
        IF (NEV_REMAIN.GT.1) THEN
          DTMUL=DSQRT((TMUL2/DBLE(NEV_REMAIN_F2)-TMUL**2)/DBLE(NEV_REMAIN_F2-1))
          DTPAIRS=DSQRT((TPAIRS2/DBLE(NEV_REMAIN_F2)-TPAIRS**2)/DBLE(NEV_REMAIN_F2-1))
        ELSE
          DTMUL=0.D0
	      DTPAIRS=0.D0   
        ENDIF
        F2MFR2=(TMUL**2/TPAIRS)*F2M/XB
        EF2MFR2=DSQRT(((TMUL**2/TPAIRS)*EF2M/XB)**2+((2.D0*TMUL*DTMUL/TPAIRS)*F2M/XB)**2+ &
                    ((TMUL**2/TPAIRS**2)*DTPAIRS*F2M/XB)**2)
!       If F2 is found zero the corresponding line is suppressed at output
        IF (F2M.NE.0.D0) THEN
          IF (I_HIGHER_FACT_MOM==1) THEN
!       CI_F2 is the mapping of F2 to CI and dCI_F2 the corresponding error
!       Output of:        M^d,F2, dF2, F3, dF3, F4, dF4,R_F2,CI_F2,dCI_F2
            WRITE(10,2400) XB,F2M,EF2M,F3M,EF3M,F4M,EF4M,FR,F2MFR2,EF2MFR2
          ELSE
 !       Output of:        M^d,F2,dF2,R_F2,CI_F2,dCI_F2
            WRITE(10,2400) XB,F2M,EF2M,FR,F2MFR2,EF2MFR2
          ENDIF
        ENDIF
      ENDDO
 2400 FORMAT(10(2X,G20.10))
      CLOSE(10)
      DEALLOCATE(CV,DL2,UL2)
      WRITE(*,*) 'I have completed F2_c, Factorial Moments with conventional calculation.'
      WRITE(*,'(A,I10,A,F15.7,A)') 'Time(F2_c, N_D=',INT(NU2),')=',TIME1F-TIME1I,' sec'
!=============================================================================================
!
!     F2_CI: Factorial Moments through Correlation Integral with the Ring technique
 3040 CONTINUE
      IF (I_FACT_MOM_CI.NE.1) GOTO 3100
      CALL XMAX_XMIN_INFILL(DSPACE,IWINDOW,XWINDOWUP,XWINDOWDOWN,INFIL,INFIL_COR,&
                            XMAX,XMIN,TMUL,TMUL2,TPAIRS,TPAIRS2,MULMAX,NEV_EXCLUDE,NEV_REMAIN,NPO)
!     INFIL_C is the current working window
      IF (INFIL.NE.INFIL_COR) THEN
        INFIL_C=INFIL_COR
      ELSE
        INFIL_C=INFIL
      ENDIF        
      TMUL_=TMUL
      TMUL=TMUL_/DBLE(NEV_REMAIN)
      TPAIRS_=TPAIRS
      TPAIRS=TPAIRS_/DBLE(NEV_REMAIN)
      WRITE(*,'(2(1X,A,G25.7))') 'Xmin=',XMIN,', Xmax=',XMAX
      CALL CPU_TIME(TIME2I)
!     The error in N_track
      IF (NEV_REMAIN.GT.1) THEN
        DTMUL=DSQRT((TMUL2/DBLE(NEV_REMAIN)-TMUL**2)/DBLE(NEV_REMAIN-1))
        DTPAIRS=DSQRT((TPAIRS2/DBLE(NEV_REMAIN)-TPAIRS**2)/DBLE(NEV_REMAIN-1))
      ELSE
        DTMUL=0.D0   
        DTPAIRS=0.D0   
      ENDIF
      SMAXX=XMAX
      SMAXY=XMAX
      SMAXZ=XMAX
      SMINX=XMIN
      SMINY=XMIN
      SMINZ=XMIN
      PPI=4.D0*DATAN(1.D0)
      IF (DSPACE.EQ.1) THEN
        R_WORK=(1.D0/2.D0)*DABS(SMAXX-SMINX)
      ENDIF
      IF (DSPACE.EQ.2) THEN
        R_WORK=(1.D0/DSQRT(PPI))*DABS(SMAXX-SMINX)
      ENDIF
      IF (DSPACE.EQ.3) THEN
        R_WORK=((3.D0/(4.D0*PPI))**(1.D0/3.D0))*DABS(SMAXX-SMINX)
      ENDIF
      IMF2EQ0=0
      ALLOCATE(RM(1:MF2MAX),RN(1:MF2MAX),RN_PREV(1:MF2MAX),DRN(1:MF2MAX),&
               CRN(1:MF2MAX),DCRN(1:MF2MAX))
      DO MF2=1,MF2MAX,1
        RM(MF2)=0.D0
        RN(MF2)=0.D0
        RN_PREV(MF2)=0.D0
        DRN(MF2)=0.D0
        CRN(MF2)=0.D0
        DCRN(MF2)=0.D0
      ENDDO
      IF (DSPACE.EQ.1) ALLOCATE(XXMUL_(1:MULMAX))
      IF (DSPACE.EQ.2) ALLOCATE(XXMUL_(1:MULMAX),YYMUL_(1:MULMAX))
      IF (DSPACE.EQ.3) ALLOCATE(XXMUL_(1:MULMAX),YYMUL_(1:MULMAX),ZZMUL_(1:MULMAX))
      IF (DSPACE.EQ.1) ASSIGN 3070 TO IJUMP
      IF (DSPACE.EQ.2) ASSIGN 3075 TO IJUMP
      IF (DSPACE.EQ.3) ASSIGN 3080 TO IJUMP
      OPEN(8,FILE=INFIL_C)
      DO IEV=1,NEV_REMAIN
        READ(8,*,END=3090) MUL
        GOTO IJUMP
!       When d=1
 3070   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR)
        ENDDO
        DO ITR=1,MUL
          DO IITR=ITR+1,MUL
!           Calculate the distance for each pair
            SD=DABS(XXMUL_(IITR)-XXMUL_(ITR))
!           Find corresponding MF2
            IF (SD.GT.0.D0) THEN
              MF2=INT(R_WORK/SD+MF2_CUT)
            ELSE
              MF2=MF2MAX
            ENDIF
            IF (MF2.GT.MF2MAX) MF2=MF2MAX
            IF (MF2.LE.0) THEN
              MF2=1
              IMF2EQ0=IMF2EQ0+1
	    ENDIF
            RM(MF2)=RM(MF2)+1.D0
          ENDDO
        ENDDO
        GOTO 3085
!       Finished d=1 block
!
!       When d=2
 3075   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR),YYMUL_(ITR)
        ENDDO
        DO ITR=1,MUL
          DO IITR=ITR+1,MUL
!           Calculate the distance for each pair
	        SD=DIST2(XXMUL_(IITR),YYMUL_(IITR),XXMUL_(ITR),YYMUL_(ITR))
!           Find corresponding MF2
            IF (SD.GT.0.D0) THEN
              MF2=INT(R_WORK/SD+MF2_CUT)
            ELSE
              MF2=MF2MAX
            ENDIF
            IF (MF2.GT.MF2MAX) MF2=MF2MAX
            IF (MF2.LE.0) THEN
              MF2=1
              IMF2EQ0=IMF2EQ0+1
            ENDIF
              RM(MF2)=RM(MF2)+1.D0
            ENDDO
          ENDDO
 3079   GOTO 3085
!       Finished d=2 block
!
!       When d=3
 3080   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR)
        ENDDO
        DO ITR=1,MUL
          DO IITR=ITR+1,MUL
!           Calculate the distance for each pair
            SD=DIST3(XXMUL_(IITR),YYMUL_(IITR),ZZMUL_(IITR),XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR))
!           Find corresponding MF2
            IF (SD.GT.0.D0) THEN
              MF2=INT(R_WORK/SD+MF2_CUT)
            ELSE
              MF2=MF2MAX
            ENDIF
            IF (MF2.GT.MF2MAX) MF2=MF2MAX
            IF (MF2.LE.0) THEN
              MF2=1
              IMF2EQ0=IMF2EQ0+1
            ENDIF
            RM(MF2)=RM(MF2)+1.D0
          ENDDO
        ENDDO
!       Finished d=3 block
!
 3085   IF (I_ERRORS_IN_FACT_MOM_CI.EQ.1) THEN
!       The pairs of a cell, also belong to all the greater cells
          RN(MF2MAX)=RM(MF2MAX)
!       We divide each time with total events to avoid lack of accuracy
          DRN(MF2MAX)=DRN(MF2MAX)+(RN_PREV(MF2MAX)-RN(MF2MAX))**2/DBLE(NEV_REMAIN)
          DO MF2=MF2MAX-1,1,-1
            RN(MF2)=RN(MF2+1)+RM(MF2)
            DRN(MF2)=DRN(MF2)+(RN_PREV(MF2)-RN(MF2))**2/DBLE(NEV_REMAIN)
          ENDDO
          DO MF2=1,MF2MAX,1
            RN_PREV(MF2)=RN(MF2)
          ENDDO
        ENDIF
        IF (MOD(IEV,1000).EQ.0) WRITE(*,*) 'F2_CI, Ne=',IEV
      ENDDO
 3090 CLOSE(8)
!     Calculate again RN from RM in case no errors were evaluated
      DO MF2=MF2MAX,1,-1
        RN(MF2)=0.D0
      ENDDO
      RN(MF2MAX)=RM(MF2MAX)      
      DO MF2=MF2MAX-1,1,-1
        RN(MF2)=RN(MF2+1)+RM(MF2)
      ENDDO
!     The errors of RN
      IF (I_ERRORS_IN_FACT_MOM_CI.EQ.1) THEN
        DO MF2=1,MF2MAX,1
          IF (NEV_REMAIN.GT.1) THEN
            DRRN=DRN(MF2)-(RN(MF2)/DBLE(NEV_REMAIN))**2
            IF (DRRN.LT.0.D0) THEN
              DRRN=0.D0
            ENDIF
            DRN(MF2)=DSQRT(DRRN/DBLE(NEV_REMAIN-1))
          ELSE
            DRN(MF2)=0.D0   
          ENDIF
        ENDDO
      ENDIF
      IF (DSPACE==1) DEALLOCATE(XXMUL_)
      IF (DSPACE==2) DEALLOCATE(XXMUL_,YYMUL_)
      IF (DSPACE==3) DEALLOCATE(XXMUL_,YYMUL_,ZZMUL_)
      DO MF2=1,MF2MAX,1
        FMF2=DBLE(MF2)
        CRN(MF2)=RN(MF2)/(DBLE(NEV_REMAIN)*DBLE(TPAIRS))
        RN(MF2)=((2.D0*RN(MF2)/(DBLE(NEV_REMAIN)*DBLE(TMUL)**2))*FMF2)*FMF2**(DSPACE-1)
!       The total error in final RN also due to varying multiplicities
        IF (I_ERRORS_IN_FACT_MOM_CI.EQ.1) THEN
          DCRN(MF2)=DSQRT((DRN(MF2)/DBLE(TPAIRS))**2+&
                   (CRN(MF2)*DTPAIRS/DBLE(TPAIRS))**2)
          DRN(MF2)=(DSQRT((2.D0*DRN(MF2)/(DBLE(TMUL)**2))**2+  &
                   (4.D0*RN(MF2)*DTMUL/(DBLE(NEV_REMAIN)*DBLE(TMUL)**3))**2)   &
                  *FMF2)*FMF2**(DSPACE-1)
        ENDIF
      ENDDO
!     Time is measured before output
      CALL CPU_TIME(TIME2F)
      OPEN(10,FILE=FM_CI)
      IF (I_ERRORS_IN_FACT_MOM_CI==1) THEN
        WRITE(10,'(7A)') '         M^d                  F_2_CI',&
        '                dF_2_CI               R',&
        '                     C                     dC'		
      ELSE
        WRITE(10,'(7A)') '         M^d                  F_2_CI',&
        '                R                     C'
      ENDIF
      IWCOUNT=0
      DO MF2=1,MF2MAX,1
        IW=INT(MF2/20000)
!       Skip writing IW*10-1 data
 	    IWCOUNT=IWCOUNT+1
        IF ((IW.EQ.0).OR.(IWCOUNT.EQ.IW*10)) THEN
          IF (I_ERRORS_IN_FACT_MOM_CI.EQ.1) THEN
!           Output of:        M^d,           F2_CI,  dF2_CI,          R,          C,      dC
!           If F2_CI is found zero the corresponding line is suppressed at output
            IF (RN(MF2).NE.0.D0) &
            WRITE(10,3098) DBLE(MF2)**DSPACE,RN(MF2),DRN(MF2),R_WORK/DBLE(MF2),CRN(MF2),DCRN(MF2)
          ELSE
!           Output of:        M^d,           F2_CI,         R,          C
            IF (RN(MF2).NE.0.D0) &
            WRITE(10,3098) DBLE(MF2)**DSPACE,RN(MF2),R_WORK/DBLE(MF2),CRN(MF2)
          ENDIF
          IWCOUNT=0
        ENDIF
      ENDDO
 3098 FORMAT(10(2X,G20.10))
      CLOSE(10)
      DEALLOCATE(RM,RN,RN_PREV,DRN,CRN,DCRN)
      WRITE(*,*) 'I have completed F2_CI, Factorial Moments through Correlation Integral.'
      WRITE(*,'(A,I10,A,F15.7,A)') 'Time(F2_CI, N_D=',MF2MAX,')=',TIME2F-TIME2I,' sec'
!=============================================================================================
!
!     CI_r: Correlation Integral with Ring technique
 3100 CONTINUE
      IF (I_CORR_INT_RINGS.NE.1) GOTO 3300
      CALL XMAX_XMIN_INFILL(DSPACE,IWINDOW_CI,XWINDOWUP_CI,XWINDOWDOWN_CI,INFIL,INFIL_COR,&
                            XMAX,XMIN,TMUL,TMUL2,TPAIRS,TPAIRS2,MULMAX,NEV_EXCLUDE,NEV_REMAIN,NPO)
!     INFIL_C is the current working window
      IF (INFIL.NE.INFIL_COR) THEN
        INFIL_C=INFIL_COR
      ELSE
        INFIL_C=INFIL
      ENDIF        
      WRITE(*,'(2(1X,A,G25.7))') 'Xmin=',XMIN,', Xmax=',XMAX
      TMUL_=TMUL
      TPAIRS_=TPAIRS
      TMUL=TMUL_/DBLE(NEV_REMAIN)
      TPAIRS=TPAIRS_/DBLE(NEV_REMAIN)
      CALL CPU_TIME(TIME4I)
!     The error in N_track
      IF (NEV_REMAIN.GT.1) THEN
        DTMUL=DSQRT((TMUL2/DBLE(NEV_REMAIN)-TMUL**2)/DBLE(NEV_REMAIN-1))
        DTPAIRS=DSQRT((TPAIRS2/DBLE(NEV_REMAIN)-TPAIRS**2)/DBLE(NEV_REMAIN-1))
      ELSE
        DTMUL=0.D0
        DTPAIRS=0.D0   
      ENDIF
      SMAXX=XMAX
      SMAXY=XMAX
      SMAXZ=XMAX
      SMINX=XMIN
      SMINY=XMIN
      SMINZ=XMIN
      PPI=4.D0*DATAN(1.D0)
      IF (DSPACE.EQ.1) THEN
        R_T=DABS(SMAXX-SMINX)  
      ENDIF
      IF (DSPACE.EQ.2) THEN
        R_T=DSQRT((SMAXX-SMINX)**2+(SMAXY-SMINY)**2)  
      ENDIF
      IF (DSPACE.EQ.3) THEN
        R_T=DSQRT((SMAXX-SMINX)**2+(SMAXY-SMINY)**2+(SMAXZ-SMINZ)**2)  
      ENDIF
      FNORM1=TPAIRS
      FNORM=TPAIRS*DBLE(NEV_REMAIN)
      ALLOCATE(RM(0:MMAX),RN(0:MMAX),RN_PREV(0:MMAX),DRN(0:MMAX))
      IF (DSPACE.EQ.1) ALLOCATE(XXMUL_(1:MULMAX))
      IF (DSPACE.EQ.2) ALLOCATE(XXMUL_(1:MULMAX),YYMUL_(1:MULMAX))
      IF (DSPACE.EQ.3) ALLOCATE(XXMUL_(1:MULMAX),YYMUL_(1:MULMAX),ZZMUL_(1:MULMAX))
      IF (DSPACE.EQ.1) ASSIGN 3126 TO IJUMP
      IF (DSPACE.EQ.2) ASSIGN 3131 TO IJUMP
      IF (DSPACE.EQ.3) ASSIGN 3136 TO IJUMP
      M=MMAX
      DO M=MMAX,0,-1
        RM(M)=0.D0
        RN(M)=0.D0
        RN_PREV(M)=0.D0
    	DRN(M)=0.D0
      ENDDO
      OPEN(8,FILE=INFIL_C)
      DO IEV=1,NEV_REMAIN
        READ(8,*,END=3145) MUL
        GOTO IJUMP
!
!       When d=1		
 3126   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR)
        ENDDO
        DO ITR=1,MUL
          DO IITR=ITR+1,MUL
!           Calculate the distance for each pair
            SD=DABS(XXMUL_(IITR)-XXMUL_(ITR))
!           Find corresponding M
            IF (SD.GT.0.D0) THEN
              M=INT(DLOG(R_T/SD)/DLOG(A_BASE_CI)+MCI_CUT)
            ELSE
              FNORM=FNORM-1.D0
              GOTO 3130
            ENDIF
!           Distances less than R_T/a^mmax are counted in RM(MMAX)
            IF (M.LE.MMAX) THEN
              RM(M)=RM(M)+1.D0
            ELSE
              RM(MMAX)=RM(MMAX)+1.D0
            ENDIF
 3130       CONTINUE
          ENDDO
        ENDDO
        GOTO 3144
!       Finished d=1 block
!
!       When d=2        
 3131   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR),YYMUL_(ITR)
        ENDDO
        DO ITR=1,MUL
          DO IITR=ITR+1,MUL
!           Calculate the distance for each pair
            SD=DIST2(XXMUL_(IITR),YYMUL_(IITR),XXMUL_(ITR),YYMUL_(ITR))
!           Find corresponding M
            IF (SD.GT.0.D0) THEN
              M=INT(DLOG(R_T/SD)/DLOG(A_BASE_CI)+MCI_CUT)
            ELSE
              FNORM=FNORM-1.D0
              GOTO 3135
            ENDIF
!           Distances less than R_T/a^mmax are counted in RM(MMAX)
            IF (M.LE.MMAX) THEN
              RM(M)=RM(M)+1.D0
            ELSE
              RM(MMAX)=RM(MMAX)+1.D0
            ENDIF
 3135       CONTINUE
          ENDDO
        ENDDO
        GOTO 3144
!       Finished d=2 block
!
!       When d=3        
 3136   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR)
        ENDDO
        DO ITR=1,MUL
          DO IITR=ITR+1,MUL
!           Calculate the distance for each pair
            SD=DIST3(XXMUL_(IITR),YYMUL_(IITR),ZZMUL_(IITR),XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR))
!           Find corresponding M
            IF (SD.GT.0.D0) THEN
              M=INT(DLOG(R_T/SD)/DLOG(A_BASE_CI)+MCI_CUT)
            ELSE
              FNORM=FNORM-1.D0
              GOTO 3140
            ENDIF
!           Distances less than R_T/a^mmax are counted in RM(MMAX)
            IF (M.LE.MMAX) THEN
              RM(M)=RM(M)+1.D0
            ELSE
              RM(MMAX)=RM(MMAX)+1.D0
            ENDIF
 3140       CONTINUE
          ENDDO
        ENDDO
        GOTO 3144
!       Finished d=3 block
!
 3144   IF (I_ERRORS_IN_CI.EQ.1) THEN
!     The errors
!     The pairs of scale R, also belong to all the greater scales
          RN(MMAX)=RM(MMAX)      
!     We divide with DBLE(NEV_REMAIN) each time to avoid lack of accuracy
          DRN(MMAX)=DRN(MMAX)+(RN_PREV(MMAX)-RN(MMAX))**2/DBLE(NEV_REMAIN)
          DO MC=MMAX-1,0,-1
            RN(MC)=RN(MC+1)+RM(MC)
            DRN(MC)=DRN(MC)+(RN_PREV(MC)-RN(MC))**2/DBLE(NEV_REMAIN)
          ENDDO
          DO MC=MMAX,0,-1
            RN_PREV(MC)=RN(MC)
          ENDDO
        ENDIF        
        IF (MOD(IEV,1000).EQ.0) WRITE(*,*) 'CI_r, Ne=',IEV
      ENDDO
 3145 CLOSE(8)
      IF (DSPACE==1) DEALLOCATE(XXMUL_)
      IF (DSPACE==2) DEALLOCATE(XXMUL_,YYMUL_)
      IF (DSPACE==3) DEALLOCATE(XXMUL_,YYMUL_,ZZMUL_)
!     Calculate again RN from RM in case no errors were evaluated
      DO M=MMAX,0,-1
        RN(M)=0.D0
      ENDDO
      RN(MMAX)=RM(MMAX)
      DO MC=MMAX-1,0,-1
        RN(MC)=RN(MC+1)+RM(MC)
      ENDDO
      IF (I_ERRORS_IN_CI.EQ.1) THEN
!     The errors
        DO MC=0,MMAX,1
          IF (NEV_REMAIN.GT.1) THEN
            SDR=DRN(MC)-(RN(MC)/DBLE(NEV_REMAIN))**2
            IF (SDR.LT.0.D0) THEN
              SDR=0.D0
            ENDIF
            DRN(MC)=DSQRT(SDR/DBLE(NEV_REMAIN-1))
          ELSE
            DRN(MC)=0.D0   
          ENDIF
        ENDDO
      ENDIF
!
      IF (I_ERRORS_IN_CI.EQ.1) THEN
        DO MC=MMAX,0,-1
           DRN(MC)=DSQRT((DRN(MC)/FNORM1)**2+  &
           (((RN(MC)/DBLE(NEV_REMAIN))/(TPAIRS**2))*DTPAIRS)**2)   
        ENDDO
      ENDIF
!
      DSL=DLOG(A_BASE_CI)
      DO M=MMAX,0,-1
        IF(RN(M).GT.0.D0) THEN
          S=R_T/DBLE(A_BASE_CI**DBLE(M))
          SL=DLOG(S)
        ENDIF
      ENDDO
!   Time is measured before output
      CALL CPU_TIME(TIME4F)
      OPEN(9,FILE=CI_R,STATUS='UNKNOWN')
      IF (I_ERRORS_IN_CI==1) THEN
        WRITE(9,'(7A)') '            R                     C',&
        '                    dC'
      ELSE
        WRITE(9,'(7A)') '            R                     C'
      ENDIF
      DO M=0,MMAX,1
        IF(RN(M).GT.0.D0) THEN
          S=R_T/DBLE(A_BASE_CI**DBLE(M))
          SL=DLOG(S)
          IF (I_ERRORS_IN_CI.EQ.1) THEN
!           Output of:                       R,    C,       dC
!           If CI_r is found zero the corresponding line is suppressed at output
            IF (RN(M).NE.0.D0) WRITE(9,3155) S,RN(M)/FNORM,DRN(M)
          ELSE
!           Output of:                       R,    C
            IF (RN(M).NE.0.D0) WRITE(9,3155) S,RN(M)/FNORM
          ENDIF
        ENDIF
      ENDDO
 3150 CONTINUE
 3155 FORMAT(10(2X,G20.10))
      CLOSE(9)
      DEALLOCATE(RM,RN,RN_PREV,DRN)
      WRITE(*,*) 'I have completed CI_r, Correlation Integral with the Ring technique.'
      WRITE(*,'(A,I10,A,F15.7,A)') 'Time(CI_r, N_D=',MMAX,')=',TIME4F-TIME4I,' sec'
      GOTO 3300
!=============================================================================================
!
!     CI_c: Correlation Integral with Conventional Calculation
 3300 CONTINUE
      IF (I_CORR_INT_CONV.NE.1) GOTO 3360
      CALL XMAX_XMIN_INFILL(DSPACE,IWINDOW_CI,XWINDOWUP_CI,XWINDOWDOWN_CI,INFIL,INFIL_COR,&
                            XMAX,XMIN,TMUL,TMUL2,TPAIRS,TPAIRS2,MULMAX,NEV_EXCLUDE,NEV_REMAIN,NPO)
!     INFIL_C is the current working window
      IF (INFIL.NE.INFIL_COR) THEN
        INFIL_C=INFIL_COR
      ELSE
        INFIL_C=INFIL
      ENDIF        
      WRITE(*,'(2(1X,A,G25.7))') 'Xmin=',XMIN,', Xmax=',XMAX
      TMUL_=TMUL
      TPAIRS_=TPAIRS
      TMUL=TMUL_/DBLE(NEV_REMAIN)
      TPAIRS=TPAIRS_/DBLE(NEV_REMAIN)
      CALL CPU_TIME(TIME3I)
!     The error in N_track
      IF (NEV_REMAIN.GT.1) THEN
        DTMUL=DSQRT((TMUL2/DBLE(NEV_REMAIN)-TMUL**2)/DBLE(NEV_REMAIN-1))
        DTPAIRS=DSQRT((TPAIRS2/DBLE(NEV_REMAIN)-TPAIRS**2)/DBLE(NEV_REMAIN-1))
      ELSE
        DTMUL=0.D0
        DTPAIRS=0.D0   
      ENDIF
      SMAXX=XMAX
      SMAXY=XMAX
      SMAXZ=XMAX
      SMINX=XMIN
      SMINY=XMIN
      SMINZ=XMIN
      PPI=4.D0*DATAN(1.D0)
      IF (DSPACE.EQ.1) THEN
        R_T=DABS(SMAXX-SMINX)  
      ENDIF
      IF (DSPACE.EQ.2) THEN
        R_T=DSQRT((SMAXX-SMINX)**2+(SMAXY-SMINY)**2)  
      ENDIF
      IF (DSPACE.EQ.3) THEN
        R_T=DSQRT((SMAXX-SMINX)**2+(SMAXY-SMINY)**2+(SMAXZ-SMINZ)**2)  
      ENDIF
      FNORM1=TPAIRS
      FNORM=TPAIRS*DBLE(NEV_REMAIN)
!     Calculate CI with running to all pairs for each M
      ALLOCATE(RN(0:MMAX_CICC),RN_PREV(0:MMAX_CICC),DRN(0:MMAX_CICC),DRN2(0:MMAX_CICC))
      IF (DSPACE.EQ.1) ALLOCATE(XXMUL_(1:MULMAX))
      IF (DSPACE.EQ.2) ALLOCATE(XXMUL_(1:MULMAX),YYMUL_(1:MULMAX))
      IF (DSPACE.EQ.3) ALLOCATE(XXMUL_(1:MULMAX),YYMUL_(1:MULMAX),ZZMUL_(1:MULMAX))
      IF (DSPACE.EQ.1) ASSIGN 3326 TO IJUMP
      IF (DSPACE.EQ.2) ASSIGN 3331 TO IJUMP
      IF (DSPACE.EQ.3) ASSIGN 3336 TO IJUMP
      DO M=0,MMAX_CICC
        S=R_T/DBLE(A_BASE_CICC**M)
        RN(M)=0.D0
        RN_PREV(M)=0.D0
        DRN2(M)=0.D0
        OPEN(8,FILE=INFIL_C)
        DO IEV=1,NEV_REMAIN
          READ(8,*,END=3350) MUL
          GOTO IJUMP
!         When d=1
 3326     DO I=1,MUL
            READ(8,*) XXMUL_(I)
          ENDDO
          DO NI=1,MUL
            DO I=NI+1,MUL
              IF (DABS(XXMUL_(NI)-XXMUL_(I)).LE.S) RN(M)=RN(M)+1.D0
            ENDDO
          ENDDO
          GOTO 3344
!         Finished d=1 block

!         When d=2
 3331     DO I=1,MUL
            READ(8,*) XXMUL_(I),YYMUL_(I)
          ENDDO
          DO NI=1,MUL
            DO I=NI+1,MUL
              IF (DIST2(XXMUL_(NI),YYMUL_(NI),XXMUL_(I),YYMUL_(I)).LE.S) RN(M)=RN(M)+1.D0
            ENDDO
          ENDDO
          GOTO 3344
!         Finished d=2 block
!
!         When d=3
 3336     DO I=1,MUL
            READ(8,*) XXMUL_(I),YYMUL_(I),ZZMUL_(I)
          ENDDO
          DO NI=1,MUL
            DO I=NI+1,MUL
              IF (DIST3(XXMUL_(NI),YYMUL_(NI),ZZMUL_(NI),XXMUL_(I),YYMUL_(I),ZZMUL_(I)).LE.S)&
                  RN(M)=RN(M)+1.D0
            ENDDO
          ENDDO
          GOTO 3344
!         Finished d=3 block
!
 3344     IF (I_ERRORS_IN_CICC==1) THEN
            DRN2(M)=DRN2(M)+(RN(M)-RN_PREV(M))**2/DBLE(NEV_REMAIN)
            RN_PREV(M)=RN(M)
          ENDIF
        ENDDO
3350    CLOSE(8)
!       The errors
        IF (I_ERRORS_IN_CICC==1) THEN
          IF (NEV_REMAIN.GT.1) THEN
            SDR=DRN2(M)-(RN(M)/DBLE(NEV_REMAIN))**2
            IF (SDR.LT.0.D0) THEN
              SDR=0.D0
            ENDIF
            DRN(M)=DSQRT(SDR/DBLE(NEV_REMAIN-1))
          ELSE
            DRN(M)=0.D0   
          ENDIF
          DRN(M)=DSQRT((DRN(M)/FNORM1)**2+(((RN(M)/DBLE(NEV_REMAIN))/(TPAIRS**2))*DTPAIRS)**2)   
        ENDIF
        IF (MOD(M,10)==0) WRITE(*,*) 'CI_c, N_D=',M
      ENDDO   
!   Time is measured before output
      CALL CPU_TIME(TIME3F)
!     Output of results
      OPEN(10,FILE=CI_CON,STATUS='UNKNOWN')
      IF (I_ERRORS_IN_CICC==1) THEN
        WRITE(10,'(7A)') '          R',&
        '                     C                    dC'
      ELSE
        WRITE(10,'(7A)') '          R                     C'
      ENDIF
      DO M=0,MMAX_CICC
        IF (RN(M).GT.0.D0) THEN
          S=R_T/DBLE(A_BASE_CICC**M)
          SL=DLOG(S)
          IF (I_ERRORS_IN_CICC.EQ.1) THEN
!           Output of:                        R,    C,       dC
!           If CI_r is found zero the corresponding line is suppressed at output
            IF (RN(M).NE.0.D0) WRITE(10,3355) S,RN(M)/FNORM,DRN(M)
          ELSE
!           Output of:     R,    C
            IF (RN(M).NE.0.D0) WRITE(10,3355) S,RN(M)/FNORM
          ENDIF
        ENDIF
 3355   FORMAT(10(2X,G20.10))
      ENDDO
      CLOSE(10)
      IF (DSPACE==1) DEALLOCATE(XXMUL_)
      IF (DSPACE==2) DEALLOCATE(XXMUL_,YYMUL_)
      IF (DSPACE==3) DEALLOCATE(XXMUL_,YYMUL_,ZZMUL_)
      DEALLOCATE(RN,RN_PREV,DRN,DRN2)
      WRITE(*,*) 'I have completed CI_c, Correlation Integral with conventional calculation.'
      WRITE(*,'(A,I10,A,F15.7,A)') 'Time(CI_c, N_D=',MMAX_CICC,')=',TIME3F-TIME3I,' sec'
 3360 CONTINUE
      STOP
      END
!
!     If IWINDOW=0 it finds XMAX,XMIN. If IWINDOW=1 it produces 'INPUT_COR.DAT' which
!     includes only the events within the working window. Then XMAX=XWINDOWUP,
!     XMIN=XWINDOWDOWN.
!     It finds TMUL,TMUL2,TPAIRS,TPAIRS2,MULMAX,NEV_EXCLUDE,NEV_REMAIN
!     It has to take as input NPO=maximum possible tracks.
      SUBROUTINE XMAX_XMIN_INFILL(DSPACE,IWINDOW,XWINDOWUP,XWINDOWDOWN,INFIL,INFIL_COR,&
                                  XMAX,XMIN,TMUL,TMUL2,TPAIRS,TPAIRS2,MULMAX,NEV_EXCLUDE,NEV_REMAIN,NPO)
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      INTEGER DSPACE
      DOUBLE PRECISION, DIMENSION(:), ALLOCATABLE :: XXMUL_,YYMUL_,ZZMUL_
      CHARACTER*80 INFIL,INFIL_COR
      IF (DSPACE.EQ.1) ALLOCATE(XXMUL_(NPO))
      IF (DSPACE.EQ.2) ALLOCATE(XXMUL_(NPO),YYMUL_(NPO))
      IF (DSPACE.EQ.3) ALLOCATE(XXMUL_(NPO),YYMUL_(NPO),ZZMUL_(NPO))
      IF (DSPACE.EQ.1) ASSIGN 2051 TO IJUMP
      IF (DSPACE.EQ.2) ASSIGN 2056 TO IJUMP
      IF (DSPACE.EQ.3) ASSIGN 2061 TO IJUMP
      IFLAGWINDOW=0
 10   OPEN(8,FILE=INFIL)
      IF (IFLAGWINDOW.EQ.1) OPEN(9,FILE='INPUT_COR.DAT')
      TMUL=0.D0
      TMUL2=0.D0
      TPAIRS=0.D0
      TPAIRS2=0.D0
      MULMAX=0
      IEV_WR=0
      NEV_EXCLUDE=0
      IEV=0
 20     READ(8,*,END=2069) MUL,INP_EVN
        IF (IFLAGWINDOW.EQ.1) WRITE(9,*) MUL,INP_EVN
        IEV=IEV+1
        IEV_WR=IEV_WR+1
        GOTO IJUMP
 2051   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR)
          IF (IWINDOW.EQ.0) THEN
            IF ((IEV==1).AND.(ITR==1)) THEN
              XMAX=MAX(XXMUL_(1),XXMUL_(1))
              XMIN=MIN(XXMUL_(1),XXMUL_(1))
            ENDIF
            XMAX=MAX(XMAX,XXMUL_(ITR))
            XMIN=MIN(XMIN,XXMUL_(ITR))
          ENDIF
          IF (IWINDOW.EQ.1) THEN
            IF (IFLAGWINDOW.EQ.0) THEN
!         Throw away the event with track outside the window
              IF ((XXMUL_(ITR).GT.XWINDOWUP).OR.(XXMUL_(ITR).LT.XWINDOWDOWN)) THEN
                IFLAGWINDOW=1
                CLOSE(8)
                GOTO 10
              ENDIF
            ELSE
              IF ((XXMUL_(ITR).LT.XWINDOWUP).AND.(XXMUL_(ITR).GT.XWINDOWDOWN)) THEN
                WRITE(9,*) XXMUL_(ITR)
              ELSE
                IEV_WR=IEV_WR-1
                NEV_EXCLUDE=NEV_EXCLUDE+1
                DO IEX=1,MUL-ITR
                  READ(8,*)
                ENDDO
                DO IEX=1,ITR
                  BACKSPACE(9)
                ENDDO
                GOTO 2053
              ENDIF
            ENDIF            
          ENDIF
 2052   CONTINUE
        ENDDO
        TMUL=TMUL+DBLE(MUL)
        TMUL2=TMUL2+(DBLE(MUL))**2
        XPAIRS=DBLE(MUL)*(DBLE(MUL)-1.D0)/2.D0
        TPAIRS=TPAIRS+XPAIRS
        TPAIRS2=TPAIRS2+XPAIRS**2
        MULMAX=MAX(MULMAX,MUL)
 2053   CONTINUE
        GOTO 2068
!     Finished d=1 block
!
!       When d=2
 2056   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR),YYMUL_(ITR)
          IF (IWINDOW.EQ.0) THEN
            IF ((IEV==1).AND.(ITR==1)) THEN
              XMAX=MAX(XXMUL_(1),YYMUL_(1))
              XMIN=MIN(XXMUL_(1),YYMUL_(1))
            ENDIF
            XMAX=MAX(XMAX,XXMUL_(ITR),YYMUL_(ITR))
            XMIN=MIN(XMIN,XXMUL_(ITR),YYMUL_(ITR))
          ENDIF
          IF (IWINDOW.EQ.1) THEN
            IF (IFLAGWINDOW.EQ.0) THEN
!         Throw away the event with track outside the window
              IF ((XXMUL_(ITR).GT.XWINDOWUP).OR.(XXMUL_(ITR).LT.XWINDOWDOWN).OR.&
                (YYMUL_(ITR).GT.XWINDOWUP).OR.(YYMUL_(ITR).LT.XWINDOWDOWN)) THEN
                IFLAGWINDOW=1
                CLOSE(8)
                GOTO 10
              ENDIF
            ELSE
              IF ((XXMUL_(ITR).LT.XWINDOWUP).AND.(XXMUL_(ITR).GT.XWINDOWDOWN).AND.&
                (YYMUL_(ITR).LT.XWINDOWUP).AND.(YYMUL_(ITR).GT.XWINDOWDOWN)) THEN
                WRITE(9,*) XXMUL_(ITR),YYMUL_(ITR)
              ELSE
                IEV_WR=IEV_WR-1
                NEV_EXCLUDE=NEV_EXCLUDE+1
                DO IEX=1,MUL-ITR
                  READ(8,*)
                ENDDO
                DO IEX=1,ITR
                  BACKSPACE(9)
                ENDDO
                GOTO 2058
              ENDIF
            ENDIF            
          ENDIF
 2057   CONTINUE
        ENDDO
        TMUL=TMUL+DBLE(MUL)
        TMUL2=TMUL2+(DBLE(MUL))**2
        XPAIRS=DBLE(MUL)*(DBLE(MUL)-1.D0)/2.D0
        TPAIRS=TPAIRS+XPAIRS
        TPAIRS2=TPAIRS2+XPAIRS**2
        MULMAX=MAX(MULMAX,MUL)
 2058   CONTINUE
        GOTO 2068
!     Finished d=2 block
!
!       When d=3
 2061   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR)
          IF (IWINDOW.EQ.0) THEN
            IF ((IEV==1).AND.(ITR==1)) THEN
              XMAX=MAX(XXMUL_(1),YYMUL_(1),ZZMUL_(1))
              XMIN=MIN(XXMUL_(1),YYMUL_(1),ZZMUL_(1))
            ENDIF
            XMAX=MAX(XMAX,XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR))
            XMIN=MIN(XMIN,XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR))
!            MULMAX=MAX(MULMAX,MUL)
          ENDIF
          IF (IWINDOW.EQ.1) THEN
            IF (IFLAGWINDOW.EQ.0) THEN
!         Throw away the event with track outside the window
              IF ((XXMUL_(ITR).GT.XWINDOWUP).OR.(XXMUL_(ITR).LT.XWINDOWDOWN).OR.&
                (YYMUL_(ITR).GT.XWINDOWUP).OR.(YYMUL_(ITR).LT.XWINDOWDOWN).OR.&
                (ZZMUL_(ITR).GT.XWINDOWUP).OR.(ZZMUL_(ITR).LT.XWINDOWDOWN)) THEN
                IFLAGWINDOW=1
                CLOSE(8)
                GOTO 10
              ENDIF
            ELSE
              IF ((XXMUL_(ITR).LT.XWINDOWUP).AND.(XXMUL_(ITR).GT.XWINDOWDOWN).AND.&
                (YYMUL_(ITR).LT.XWINDOWUP).AND.(YYMUL_(ITR).GT.XWINDOWDOWN).AND.&
                (ZZMUL_(ITR).LT.XWINDOWUP).AND.(ZZMUL_(ITR).GT.XWINDOWDOWN)) THEN
                WRITE(9,*) XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR)
              ELSE
                IEV_WR=IEV_WR-1
                NEV_EXCLUDE=NEV_EXCLUDE+1
                DO IEX=1,MUL-ITR
                  READ(8,*)
                ENDDO
                DO IEX=1,ITR
                  BACKSPACE(9)
                ENDDO
                GOTO 2063
              ENDIF
            ENDIF            
          ENDIF
 2062   CONTINUE
        ENDDO
        TMUL=TMUL+DBLE(MUL)
        TMUL2=TMUL2+(DBLE(MUL))**2
        XPAIRS=DBLE(MUL)*(DBLE(MUL)-1.D0)/2.D0
        TPAIRS=TPAIRS+XPAIRS
        TPAIRS2=TPAIRS2+XPAIRS**2
        MULMAX=MAX(MULMAX,MUL)
 2063   CONTINUE
!     Finished d=3 block
!
 2068   CONTINUE
      GOTO 20
 2069 CLOSE(8)
      IF (IFLAGWINDOW.EQ.1) THEN
        WRITE(9,*)
        CLOSE(9)
      ENDIF
      IF (IFLAGWINDOW.EQ.1) THEN
        INFIL_COR='INPUT_COR.DAT'
      ELSE
        INFIL_COR=INFIL
      ENDIF
      IF (DSPACE==1) DEALLOCATE(XXMUL_)
      IF (DSPACE==2) DEALLOCATE(XXMUL_,YYMUL_)
      IF (DSPACE==3) DEALLOCATE(XXMUL_,YYMUL_,ZZMUL_)
!   The remaing events after throwing away those with tracks outside the window
      NEV_REMAIN=IEV_WR
      WRITE(*,'(2(1X,A,I15))') 'Ne_remain=',NEV_REMAIN,', Ne_exclude=',NEV_EXCLUDE
!   Set this for fixed window to analyse
      IF (IWINDOW.EQ.1) THEN
        XMAX=XWINDOWUP
        XMIN=XWINDOWDOWN
      ENDIF
      RETURN
      END
!
      DOUBLE PRECISION FUNCTION DIST2(X1,Y1,X2,Y2)
      IMPLICIT DOUBLE PRECISION(A-H,O-Z)
      DIST2=DSQRT((X1-X2)**2+(Y1-Y2)**2)
      RETURN
      END
!
      DOUBLE PRECISION FUNCTION DIST3(X1,Y1,Z1,X2,Y2,Z2)
      IMPLICIT DOUBLE PRECISION(A-H,O-Z)
      DIST3=DSQRT((X1-X2)**2+(Y1-Y2)**2+(Z1-Z2)**2)
      RETURN
      END
!
      SUBROUTINE HIST3(NP,MULMAX,DSPACE,XP,DL2,UL2,HC,NBIN,ISHIFT)
      IMPLICIT DOUBLE PRECISION(A-H,O-Z)
      INTEGER DSPACE
      DOUBLE PRECISION XP(1:MULMAX,DSPACE),DL2(DSPACE),UL2(DSPACE),HC((NBIN+ISHIFT)**DSPACE)
      DOUBLE PRECISION STEP(DSPACE),SHIFT(DSPACE)
      INTEGER N(DSPACE)
      COMMON/MOVE_CELL_F2/IMOVE_EVEN_ODD
      DO IRU=1,(NBIN+ISHIFT)**DSPACE
        HC(IRU)=0.D0
      ENDDO
      DO ISP=1,DSPACE
        STEP(ISP)=(UL2(ISP)-DL2(ISP))/DBLE(NBIN)
      ENDDO
      IF (ISHIFT==0) THEN
        DO ISP=1,DSPACE
          SHIFT(ISP)=0.D0
        ENDDO
      ELSE
        DO ISP=1,DSPACE
          SHIFT(ISP)=0.5D0
        ENDDO
      ENDIF
      IINP=0
      DO 100 NI=1,NP
        DO ISP=1,DSPACE
          IF (XP(NI,ISP)==UL2(ISP)) THEN
            GOTO 100
          ENDIF
        ENDDO
        DO ISP=1,DSPACE
          N(ISP)=INT((XP(NI,ISP)/STEP(ISP))-(DL2(ISP)/STEP(ISP))+SHIFT(ISP))+1
        ENDDO
        IRU=1
        DO ISP=1,DSPACE
          IRU=IRU+(N(ISP)-1)*(NBIN+ISHIFT)**(DSPACE-ISP)
        ENDDO
        HC(IRU)=HC(IRU)+1.D0
 100  CONTINUE
      RETURN
      END

==> anc/Correlations.txt <==
      PROGRAM CORRELATIONS
!     by F.K. Diakonos and A.S. Kapoyannis
!     Nuclear and Particle Physics Section, Faculty of Physics, 
!     University of Athens, GR-15784 Greece
!     Contact information: fdiakono@phys.uoa.gr, akapog@phys.uoa.gr
!     A program to study Correlation Integral (CI) and
!     Factorial Moments of 2nd order (F2)
!     Advanced Ring technique is used for fast calculation
!     
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      INTEGER DSPACE
      DOUBLE PRECISION MF2_CUT,MCI_CUT
      CHARACTER*80 INFIL,INFIL_C,INFIL_COR,FM_CON,FM_CI,CI_R,CI_CON
      DOUBLE PRECISION, DIMENSION(:,:), ALLOCATABLE :: CV
      DOUBLE PRECISION, DIMENSION(:), ALLOCATABLE :: DL2,UL2,HC
      DOUBLE PRECISION, DIMENSION(:), ALLOCATABLE :: RM,RN,RN_PREV,DRN,DRN2,CRN,DCRN,&
                                                     XXMUL_,YYMUL_,ZZMUL_
      DOUBLE PRECISION F2WRI(1000000),F3WRI(1000000),F4WRI(1000000),FNWRI(1000000)
      DOUBLE PRECISION DF2WRI(1000000),DF3WRI(1000000),DF4WRI(1000000),DFNWRI(1000000)
      COMMON/MOVE_CELL_F2/IMOVE_EVEN_ODD
      COMMON/NAME_INPUT/FM_CON
!
!=============================================================================================
!     Main Calculations and their location
!     F2_c : Factorial Moments (Conventional Calculation)     
!            Also mapping of F2 to CI                         -> 2000
!     F2_CI: Factorial Moments (through Correlation Integral
!            with the Ring technique) Also calculation of CI  -> 3040
!     CI_r : Correlation Integral (with Ring technique)       -> 3100
!     CI_c : Correlation Integral (Conventional Calculation)  -> 3300
!
!     Set the necessary Parameters
!     DSPACE: d: The embedding space dimension,
!                d=1 one dimension, d=2 two dimensions, d=3 three dimensions
!     The data will have d columns for every track
      DSPACE=2
!
!     Choose what to calculate
!     I_FACT_MOM_CONV=1: Calculate F2_c
!     I_FACT_MOM_CONV.NE.1: DO NOT calculate F2_c
      I_FACT_MOM_CONV=1
!     I_FACT_MOM_CI=1: Calculate F2_CI
!     I_FACT_MOM_CI.NE.1: DO NOT calculate F2_CI
      I_FACT_MOM_CI=1
!     I_CORR_INT_RINGS=1: Calculate CI_r
!     I_CORR_INT_RINGS.NE.1: DO NOT calculate CI_r
      I_CORR_INT_RINGS=1
!     I_CORR_INT_CONV=1: Calculate CI_c
!     I_CORR_INT_CONV.NE.1: DO NOT calculate CI_c
      I_CORR_INT_CONV=0
!
!     File Names
!     The format of the file has to be:
!     N_m    No_e
!     x1  x2   ....
!     N_m : Multiplicity in the current event. The program accepts varying
!           multiplicity per event.
!     No_e: Number of the current event (may be missing)
!     x1 x2 ...: d numbers which specify the current point (track), with d the
!                dimension of the embedding space: 1,2 or 3
!     The input file
      INFIL='INPUT.DAT'
!     NPO: The maximum possible number of tracks in input file
      NPO=100
!     If a special window is chosen which will exclude data, then INPUT_COR.DAT
!     for each calculation which will contain the remaining data
!     The output files
!     Zero values for F2 or C are suppressed at output
!     In F2_CI several values for large partitions are suppressed at output
!     FM_CON: F2_c
!     FM_CI : F2_CI
!     CI_R  : CI_r
!     CI_CON: CI_c
      FM_CON='FM_CON.DAT'
      FM_CI='FM_CI.DAT'
      CI_R='CI_R.DAT'
      CI_CON='CI_CON.DAT'
!
!     Choose errors or Not
!     I_ERRORS_IN_FACT_MOM_CI=1: Calculate errors in F2_CI
!     I_ERRORS_IN_FACT_MOM_CI.ne.1: Do NOT calculate errors in F2_CI
      I_ERRORS_IN_FACT_MOM_CI=1
!     I_ERRORS_IN_CI=1: Calculate errors in CI_r
!     I_ERRORS_IN_CI.ne.1: Do NOT calculate errors in CI_r
      I_ERRORS_IN_CI=1
!     I_ERRORS_IN_CICC=1: Calculate errors in CI_c
!     I_ERRORS_IN_CICC.ne.1: Do NOT Calculate errors in CI_c
      I_ERRORS_IN_CICC=1
!
!     Working Windows
!     IWINDOW=0: The working window in F2_c and F2_CI is [Xmin,Xmax]^d,
!                where Xmin=MIN{Xminx,Xminy,...} and Xmin=MAX{Xmaxx,Xmaxy,...}
!     IWINDOW=1: The working window in F2_c and F2_CI is [Xwindowdown,Xwindowup]^d
      IWINDOW=0
!     Set the working window if IWINDOW=1
      XWINDOWUP=2.D0
      XWINDOWDOWN=-2.D0
!     IWINDOW_CI=0: The working window in CI_r and CI_c is [Xmin,Xmax]^d
!                where Xmin=MIN{Xminx,Xminy,...} and Xmin=MAX{Xmaxx,Xmaxy,...}
!     IWINDOW_CI=1: The working window in CI_r and CI_c is [Xwindowdown_CI,Xwindowup_CI]^d
!     Correlation Integral does not really need working window.
      IWINDOW_CI=0
!     Set the working window if IWINDOW_CI=1
      XWINDOWUP_CI=2.D0
      XWINDOWDOWN_CI=-2.D0
!
!     Number of Estimation Points
!     NU2: The calculation points in F2_c (from partition 1 to NU2)   
      NU2=150
!     MF2MAX: The calculation points in F2_CI (from partition 1 to MF2MAX)
      MF2MAX=100000
!     MMAX: The maximum points to calculte CI_r
!     A_BASE_CI: Controls the size of the bin, close to 1, but >1
!     Set the above appropriately to reach the lowest scale
!     R=RT/(A_BASE_CI)^MMAX, with RT the larger scale
      MMAX=3500     
      A_BASE_CI=1.01D0
!     MMAX_CICC: The maximum points to calculte CI_c, 
!     A_BASE_CICC: Controls the size of the bin, close to 1, but >1
!     Set the above appropriately to reach the lowest scale
!     R=RT/(A_BASE_CICC)^MMAXCC, with RT the larger scale
      MMAX_CICC=50     
      A_BASE_CICC=1.2D0
!
!     Matching
!     MF2_CUT: What we add in M in F2(through Correlation integral) to match low M's
!     For uniform MF2_CUT~0.25
      MF2_CUT=0.0D0
!     MCI_CUT: R-Mbin correspondence in CI, usually put 0
      MCI_CUT=0.0D0
!
!     Special calculations in conventional factorial moments
!     I_HIGHER_FACT_MOM=1: Calculate Factorial Moments of higher order than 2 (in F2_c)
!     I_HIGHER_FACT_MOM.ne.1: Do NOT Calculate Factorial Moments of higher order than 2 (in F2_c) 
      I_HIGHER_FACT_MOM=0
!     To deal with appearance of two distinct distributions in F2_c:
!     IMOVE_EVEN_ODD=1: Move the even partition by 1/2 cell
!     IMOVE_EVEN_ODD=2: Move the odd partition by 1/2 cell
!     IMOVE_EVEN_ODD=0: Move nothing (probably 2 distinct distributions in f2)
      IMOVE_EVEN_ODD=0
!=============================================================================================
!
!     F2_c, Factorial Moments (Conventional Calculation)
 2000 CONTINUE
      IF (I_FACT_MOM_CONV.NE.1) GOTO 3040
      CALL XMAX_XMIN_INFILL(DSPACE,IWINDOW,XWINDOWUP,XWINDOWDOWN,INFIL,INFIL_COR,&
                            XMAX,XMIN,TMUL,TMUL2,TPAIRS,TPAIRS2,MULMAX,NEV_EXCLUDE,NEV_REMAIN,NPO)
!     INFIL_C is the current working window
      IF (INFIL.NE.INFIL_COR) THEN
        INFIL_C=INFIL_COR
      ELSE
        INFIL_C=INFIL
      ENDIF        
!     Here the pairs are counted twice
      TPAIRS=2.D0*TPAIRS
      TPAIRS2=4.D0*TPAIRS2
      TMUL_=TMUL
      TMUL=TMUL_/DBLE(NEV_REMAIN)
      TPAIRS=TPAIRS/DBLE(NEV_REMAIN)
      CALL CPU_TIME(TIME1I)
      WRITE(*,'(2(1X,A,G25.7))') 'Xmin=',XMIN,', Xmax=',XMAX
      SMAXX=XMAX
      SMAXY=XMAX
      SMAXZ=XMAX
      SMINX=XMIN
      SMINY=XMIN
      SMINZ=XMIN
      PPI=4.D0*DATAN(1.D0)
      IF (DSPACE.EQ.1) THEN
        R_WORK=(1.D0/2.D0)*DABS(SMAXX-SMINX)
      ENDIF
      IF (DSPACE.EQ.2) THEN
        R_WORK=(1.D0/DSQRT(PPI))*DABS(SMAXX-SMINX)
      ENDIF
      IF (DSPACE.EQ.3) THEN
        R_WORK=((3.D0/(4.D0*PPI))**(1.D0/3.D0))*DABS(SMAXX-SMINX)
      ENDIF
      DO NB=1,NU2
        F2WRI(NB)=0.D0
        F3WRI(NB)=0.D0
        F4WRI(NB)=0.D0
        FNWRI(NB)=0.D0
        DF2WRI(NB)=0.D0
        DF3WRI(NB)=0.D0
        DF4WRI(NB)=0.D0
        DFNWRI(NB)=0.D0
      ENDDO
      ALLOCATE(CV(1:MULMAX,DSPACE),DL2(DSPACE),UL2(DSPACE))
      DO ISP=1,DSPACE
        DL2(ISP)=XMIN
        UL2(ISP)=XMAX
      ENDDO
      OPEN(8,FILE=INFIL_C)
      DO IEV=1,NEV_REMAIN
        READ(8,*,END=2090) MUL
        IF (MOD(IEV,1000).EQ.0) WRITE(*,*) 'F2_c, Ne=',IEV
        DO ITR=1,MUL
          READ(8,*) (CV(ITR,IK),IK=1,DSPACE)
        ENDDO
        DO ITR=MUL+1,MULMAX
          DO IK=1,DSPACE
            CV(ITR,IK)=0
          ENDDO
        ENDDO
        NPAR=MUL
        DO NB=1,NU2
          NBIN=NB
          IF (((IMOVE_EVEN_ODD.EQ.1).AND.(MOD(NBIN,2).EQ.1)).OR.&
              ((IMOVE_EVEN_ODD.EQ.2).AND.(MOD(NBIN,2).EQ.0))) THEN
            ISHIFT=1
          ELSE
            ISHIFT=0
          ENDIF
          ALLOCATE(HC((NBIN+ISHIFT)**DSPACE))
          CALL HIST3(NPAR,MULMAX,DSPACE,CV,DL2,UL2,HC,NBIN,ISHIFT)
          FF2=0.D0
          FF3=0.D0
          FF4=0.D0
          FFN=0.D0
          DO N=1,(NBIN+ISHIFT)**DSPACE
            CEL=HC(N)
!         FF2,FF3,FF4: The factorial moments of 2nd, 3rd, 4th order
            FF2=FF2+CEL*(CEL-1.D0)
            IF (I_HIGHER_FACT_MOM.EQ.1) THEN
              FF3=FF3+CEL*(CEL-1.D0)*(CEL-2.D0)
              FF4=FF4+CEL*(CEL-1.D0)*(CEL-2.D0)*(CEL-3.D0)
            ENDIF
            FFN=FFN+CEL
          ENDDO
	      DEALLOCATE(HC)
          HF2=FF2/DBLE(NBIN**DSPACE)
          F2WRI(NB)=F2WRI(NB)+HF2
          DF2WRI(NB)=DF2WRI(NB)+HF2**2
          IF (I_HIGHER_FACT_MOM.EQ.1) THEN
            HF3=FF3/DBLE(NBIN**DSPACE)
            HF4=FF4/DBLE(NBIN**DSPACE)
            F3WRI(NB)=F3WRI(NB)+HF3
            F4WRI(NB)=F4WRI(NB)+HF4
            DF3WRI(NB)=DF3WRI(NB)+HF3**2
            DF4WRI(NB)=DF4WRI(NB)+HF4**2
          ENDIF
          HFN=FFN/DBLE(NBIN**DSPACE)
          FNWRI(NB)=FNWRI(NB)+HFN
          DFNWRI(NB)=DFNWRI(NB)+HFN**2
        ENDDO
      ENDDO
 2090 CONTINUE
      EVN=DBLE(NEV_REMAIN)
      NEV_REMAIN_F2=NEV_REMAIN
      CLOSE(8)
!   Time is measured before output
      CALL CPU_TIME(TIME1F)
!   Output of results
      OPEN(10,FILE=FM_CON,STATUS='UNKNOWN')
      IF (I_HIGHER_FACT_MOM==1) THEN
        WRITE(10,'(7A))') '         M^d                   F_2',&
        '                   dF_2                  F_3',&
        '                   dF_3                  F_4',&
        '                   dF_4                 R_F2',&
        '                   CI_F2                dCI_F2'
      ELSE
        WRITE(10,'(7A))') '         M^d                   F_2                   dF_2',&
        '                 R_F2                   CI_F2                dCI_F2'
      ENDIF
!     NB is M
      DO NB=1,NU2
        FNM=FNWRI(NB)/EVN
        F2N=FNM**2
        F2O=F2WRI(NB)/EVN
        F2M=F2O/F2N
        H2M=(DF2WRI(NB)/EVN)-(F2WRI(NB)/EVN)**2
        FMEDIUMN2=F2O+FNM
        IF(H2M.GT.0.D0) THEN
          D2M=DSQRT(H2M)
        ELSE
          D2M=0.D0
        ENDIF
        HNM=(DFNWRI(NB)/EVN)-(FNWRI(NB)/EVN)**2
        IF(HNM.GT.0.D0) THEN
          DNM=DSQRT(HNM)
        ELSE
          DNM=0.D0
        ENDIF
        DF2M=(1.D0/FNM)**2*DSQRT(D2M**2+(2.D0*F2O/FNM)**2*DNM**2)
        EF2M=DF2M/DSQRT(EVN-1.D0)
        IF (I_HIGHER_FACT_MOM.EQ.1) THEN
          F3N=FNM**3
          F4N=FNM**4
          F3O=F3WRI(NB)/EVN
          F4O=F4WRI(NB)/EVN
          F3M=F3O/F3N
          F4M=F4O/F4N
          H3M=(DF3WRI(NB)/EVN)-(F3WRI(NB)/EVN)**2
          H4M=(DF4WRI(NB)/EVN)-(F4WRI(NB)/EVN)**2
          IF(H3M.GT.0.D0) THEN
            D3M=DSQRT(H3M)
          ELSE
            D3M=0.D0
          ENDIF
          IF(H4M.GT.0.D0) THEN
            D4M=DSQRT(H4M)
          ELSE
            D4M=0.D0
          ENDIF
          DF3M=(1.D0/FNM)**3*DSQRT(D3M**2+(3.D0*F3O/FNM)**2*DNM**2)
          DF4M=(1.D0/FNM)**4*DSQRT(D4M**2+(4.D0*F4O/FNM)**2*DNM**2)
          EF3M=DF3M/DSQRT(EVN-1.D0)
          EF4M=DF4M/DSQRT(EVN-1.D0)
        ENDIF
!       XB is M^d
        XB=DBLE(NB)**DSPACE
!       The scale in factorial moments which corresponds to correlation integral
        FR=R_WORK/DBLE(NB)
!       The error in N_track
        IF (NEV_REMAIN.GT.1) THEN
          DTMUL=DSQRT((TMUL2/DBLE(NEV_REMAIN_F2)-TMUL**2)/DBLE(NEV_REMAIN_F2-1))
          DTPAIRS=DSQRT((TPAIRS2/DBLE(NEV_REMAIN_F2)-TPAIRS**2)/DBLE(NEV_REMAIN_F2-1))
        ELSE
          DTMUL=0.D0
	      DTPAIRS=0.D0   
        ENDIF
        F2MFR2=(TMUL**2/TPAIRS)*F2M/XB
        EF2MFR2=DSQRT(((TMUL**2/TPAIRS)*EF2M/XB)**2+((2.D0*TMUL*DTMUL/TPAIRS)*F2M/XB)**2+ &
                    ((TMUL**2/TPAIRS**2)*DTPAIRS*F2M/XB)**2)
!       If F2 is found zero the corresponding line is suppressed at output
        IF (F2M.NE.0.D0) THEN
          IF (I_HIGHER_FACT_MOM==1) THEN
!       CI_F2 is the mapping of F2 to CI and dCI_F2 the corresponding error
!       Output of:        M^d,F2, dF2, F3, dF3, F4, dF4,R_F2,CI_F2,dCI_F2
            WRITE(10,2400) XB,F2M,EF2M,F3M,EF3M,F4M,EF4M,FR,F2MFR2,EF2MFR2
          ELSE
 !       Output of:        M^d,F2,dF2,R_F2,CI_F2,dCI_F2
            WRITE(10,2400) XB,F2M,EF2M,FR,F2MFR2,EF2MFR2
          ENDIF
        ENDIF
      ENDDO
 2400 FORMAT(10(2X,G20.10))
      CLOSE(10)
      DEALLOCATE(CV,DL2,UL2)
      WRITE(*,*) 'I have completed F2_c, Factorial Moments with conventional calculation.'
      WRITE(*,'(A,I10,A,F15.7,A)') 'Time(F2_c, N_D=',INT(NU2),')=',TIME1F-TIME1I,' sec'
!=============================================================================================
!
!     F2_CI: Factorial Moments through Correlation Integral with the Ring technique
 3040 CONTINUE
      IF (I_FACT_MOM_CI.NE.1) GOTO 3100
      CALL XMAX_XMIN_INFILL(DSPACE,IWINDOW,XWINDOWUP,XWINDOWDOWN,INFIL,INFIL_COR,&
                            XMAX,XMIN,TMUL,TMUL2,TPAIRS,TPAIRS2,MULMAX,NEV_EXCLUDE,NEV_REMAIN,NPO)
!     INFIL_C is the current working window
      IF (INFIL.NE.INFIL_COR) THEN
        INFIL_C=INFIL_COR
      ELSE
        INFIL_C=INFIL
      ENDIF        
      TMUL_=TMUL
      TMUL=TMUL_/DBLE(NEV_REMAIN)
      TPAIRS_=TPAIRS
      TPAIRS=TPAIRS_/DBLE(NEV_REMAIN)
      WRITE(*,'(2(1X,A,G25.7))') 'Xmin=',XMIN,', Xmax=',XMAX
      CALL CPU_TIME(TIME2I)
!     The error in N_track
      IF (NEV_REMAIN.GT.1) THEN
        DTMUL=DSQRT((TMUL2/DBLE(NEV_REMAIN)-TMUL**2)/DBLE(NEV_REMAIN-1))
        DTPAIRS=DSQRT((TPAIRS2/DBLE(NEV_REMAIN)-TPAIRS**2)/DBLE(NEV_REMAIN-1))
      ELSE
        DTMUL=0.D0   
        DTPAIRS=0.D0   
      ENDIF
      SMAXX=XMAX
      SMAXY=XMAX
      SMAXZ=XMAX
      SMINX=XMIN
      SMINY=XMIN
      SMINZ=XMIN
      PPI=4.D0*DATAN(1.D0)
      IF (DSPACE.EQ.1) THEN
        R_WORK=(1.D0/2.D0)*DABS(SMAXX-SMINX)
      ENDIF
      IF (DSPACE.EQ.2) THEN
        R_WORK=(1.D0/DSQRT(PPI))*DABS(SMAXX-SMINX)
      ENDIF
      IF (DSPACE.EQ.3) THEN
        R_WORK=((3.D0/(4.D0*PPI))**(1.D0/3.D0))*DABS(SMAXX-SMINX)
      ENDIF
      IMF2EQ0=0
      ALLOCATE(RM(1:MF2MAX),RN(1:MF2MAX),RN_PREV(1:MF2MAX),DRN(1:MF2MAX),&
               CRN(1:MF2MAX),DCRN(1:MF2MAX))
      DO MF2=1,MF2MAX,1
        RM(MF2)=0.D0
        RN(MF2)=0.D0
        RN_PREV(MF2)=0.D0
        DRN(MF2)=0.D0
        CRN(MF2)=0.D0
        DCRN(MF2)=0.D0
      ENDDO
      IF (DSPACE.EQ.1) ALLOCATE(XXMUL_(1:MULMAX))
      IF (DSPACE.EQ.2) ALLOCATE(XXMUL_(1:MULMAX),YYMUL_(1:MULMAX))
      IF (DSPACE.EQ.3) ALLOCATE(XXMUL_(1:MULMAX),YYMUL_(1:MULMAX),ZZMUL_(1:MULMAX))
      IF (DSPACE.EQ.1) ASSIGN 3070 TO IJUMP
      IF (DSPACE.EQ.2) ASSIGN 3075 TO IJUMP
      IF (DSPACE.EQ.3) ASSIGN 3080 TO IJUMP
      OPEN(8,FILE=INFIL_C)
      DO IEV=1,NEV_REMAIN
        READ(8,*,END=3090) MUL
        GOTO IJUMP
!       When d=1
 3070   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR)
        ENDDO
        DO ITR=1,MUL
          DO IITR=ITR+1,MUL
!           Calculate the distance for each pair
            SD=DABS(XXMUL_(IITR)-XXMUL_(ITR))
!           Find corresponding MF2
            IF (SD.GT.0.D0) THEN
              MF2=INT(R_WORK/SD+MF2_CUT)
            ELSE
              MF2=MF2MAX
            ENDIF
            IF (MF2.GT.MF2MAX) MF2=MF2MAX
            IF (MF2.LE.0) THEN
              MF2=1
              IMF2EQ0=IMF2EQ0+1
	    ENDIF
            RM(MF2)=RM(MF2)+1.D0
          ENDDO
        ENDDO
        GOTO 3085
!       Finished d=1 block
!
!       When d=2
 3075   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR),YYMUL_(ITR)
        ENDDO
        DO ITR=1,MUL
          DO IITR=ITR+1,MUL
!           Calculate the distance for each pair
	        SD=DIST2(XXMUL_(IITR),YYMUL_(IITR),XXMUL_(ITR),YYMUL_(ITR))
!           Find corresponding MF2
            IF (SD.GT.0.D0) THEN
              MF2=INT(R_WORK/SD+MF2_CUT)
            ELSE
              MF2=MF2MAX
            ENDIF
            IF (MF2.GT.MF2MAX) MF2=MF2MAX
            IF (MF2.LE.0) THEN
              MF2=1
              IMF2EQ0=IMF2EQ0+1
            ENDIF
              RM(MF2)=RM(MF2)+1.D0
            ENDDO
          ENDDO
 3079   GOTO 3085
!       Finished d=2 block
!
!       When d=3
 3080   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR)
        ENDDO
        DO ITR=1,MUL
          DO IITR=ITR+1,MUL
!           Calculate the distance for each pair
            SD=DIST3(XXMUL_(IITR),YYMUL_(IITR),ZZMUL_(IITR),XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR))
!           Find corresponding MF2
            IF (SD.GT.0.D0) THEN
              MF2=INT(R_WORK/SD+MF2_CUT)
            ELSE
              MF2=MF2MAX
            ENDIF
            IF (MF2.GT.MF2MAX) MF2=MF2MAX
            IF (MF2.LE.0) THEN
              MF2=1
              IMF2EQ0=IMF2EQ0+1
            ENDIF
            RM(MF2)=RM(MF2)+1.D0
          ENDDO
        ENDDO
!       Finished d=3 block
!
 3085   IF (I_ERRORS_IN_FACT_MOM_CI.EQ.1) THEN
!       The pairs of a cell, also belong to all the greater cells
          RN(MF2MAX)=RM(MF2MAX)
!       We divide each time with total events to avoid lack of accuracy
          DRN(MF2MAX)=DRN(MF2MAX)+(RN_PREV(MF2MAX)-RN(MF2MAX))**2/DBLE(NEV_REMAIN)
          DO MF2=MF2MAX-1,1,-1
            RN(MF2)=RN(MF2+1)+RM(MF2)
            DRN(MF2)=DRN(MF2)+(RN_PREV(MF2)-RN(MF2))**2/DBLE(NEV_REMAIN)
          ENDDO
          DO MF2=1,MF2MAX,1
            RN_PREV(MF2)=RN(MF2)
          ENDDO
        ENDIF
        IF (MOD(IEV,1000).EQ.0) WRITE(*,*) 'F2_CI, Ne=',IEV
      ENDDO
 3090 CLOSE(8)
!     Calculate again RN from RM in case no errors were evaluated
      DO MF2=MF2MAX,1,-1
        RN(MF2)=0.D0
      ENDDO
      RN(MF2MAX)=RM(MF2MAX)      
      DO MF2=MF2MAX-1,1,-1
        RN(MF2)=RN(MF2+1)+RM(MF2)
      ENDDO
!     The errors of RN
      IF (I_ERRORS_IN_FACT_MOM_CI.EQ.1) THEN
        DO MF2=1,MF2MAX,1
          IF (NEV_REMAIN.GT.1) THEN
            DRRN=DRN(MF2)-(RN(MF2)/DBLE(NEV_REMAIN))**2
            IF (DRRN.LT.0.D0) THEN
              DRRN=0.D0
            ENDIF
            DRN(MF2)=DSQRT(DRRN/DBLE(NEV_REMAIN-1))
          ELSE
            DRN(MF2)=0.D0   
          ENDIF
        ENDDO
      ENDIF
      IF (DSPACE==1) DEALLOCATE(XXMUL_)
      IF (DSPACE==2) DEALLOCATE(XXMUL_,YYMUL_)
      IF (DSPACE==3) DEALLOCATE(XXMUL_,YYMUL_,ZZMUL_)
      DO MF2=1,MF2MAX,1
        FMF2=DBLE(MF2)
        CRN(MF2)=RN(MF2)/(DBLE(NEV_REMAIN)*DBLE(TPAIRS))
        RN(MF2)=((2.D0*RN(MF2)/(DBLE(NEV_REMAIN)*DBLE(TMUL)**2))*FMF2)*FMF2**(DSPACE-1)
!       The total error in final RN also due to varying multiplicities
        IF (I_ERRORS_IN_FACT_MOM_CI.EQ.1) THEN
          DCRN(MF2)=DSQRT((DRN(MF2)/DBLE(TPAIRS))**2+&
                   (CRN(MF2)*DTPAIRS/DBLE(TPAIRS))**2)
          DRN(MF2)=(DSQRT((2.D0*DRN(MF2)/(DBLE(TMUL)**2))**2+  &
                   (4.D0*RN(MF2)*DTMUL/(DBLE(NEV_REMAIN)*DBLE(TMUL)**3))**2)   &
                  *FMF2)*FMF2**(DSPACE-1)
        ENDIF
      ENDDO
!     Time is measured before output
      CALL CPU_TIME(TIME2F)
      OPEN(10,FILE=FM_CI)
      IF (I_ERRORS_IN_FACT_MOM_CI==1) THEN
        WRITE(10,'(7A)') '         M^d                  F_2_CI',&
        '                dF_2_CI               R',&
        '                     C                     dC'		
      ELSE
        WRITE(10,'(7A)') '         M^d                  F_2_CI',&
        '                R                     C'
      ENDIF
      IWCOUNT=0
      DO MF2=1,MF2MAX,1
        IW=INT(MF2/20000)
!       Skip writing IW*10-1 data
 	    IWCOUNT=IWCOUNT+1
        IF ((IW.EQ.0).OR.(IWCOUNT.EQ.IW*10)) THEN
          IF (I_ERRORS_IN_FACT_MOM_CI.EQ.1) THEN
!           Output of:        M^d,           F2_CI,  dF2_CI,          R,          C,      dC
!           If F2_CI is found zero the corresponding line is suppressed at output
            IF (RN(MF2).NE.0.D0) &
            WRITE(10,3098) DBLE(MF2)**DSPACE,RN(MF2),DRN(MF2),R_WORK/DBLE(MF2),CRN(MF2),DCRN(MF2)
          ELSE
!           Output of:        M^d,           F2_CI,         R,          C
            IF (RN(MF2).NE.0.D0) &
            WRITE(10,3098) DBLE(MF2)**DSPACE,RN(MF2),R_WORK/DBLE(MF2),CRN(MF2)
          ENDIF
          IWCOUNT=0
        ENDIF
      ENDDO
 3098 FORMAT(10(2X,G20.10))
      CLOSE(10)
      DEALLOCATE(RM,RN,RN_PREV,DRN,CRN,DCRN)
      WRITE(*,*) 'I have completed F2_CI, Factorial Moments through Correlation Integral.'
      WRITE(*,'(A,I10,A,F15.7,A)') 'Time(F2_CI, N_D=',MF2MAX,')=',TIME2F-TIME2I,' sec'
!=============================================================================================
!
!     CI_r: Correlation Integral with Ring technique
 3100 CONTINUE
      IF (I_CORR_INT_RINGS.NE.1) GOTO 3300
      CALL XMAX_XMIN_INFILL(DSPACE,IWINDOW_CI,XWINDOWUP_CI,XWINDOWDOWN_CI,INFIL,INFIL_COR,&
                            XMAX,XMIN,TMUL,TMUL2,TPAIRS,TPAIRS2,MULMAX,NEV_EXCLUDE,NEV_REMAIN,NPO)
!     INFIL_C is the current working window
      IF (INFIL.NE.INFIL_COR) THEN
        INFIL_C=INFIL_COR
      ELSE
        INFIL_C=INFIL
      ENDIF        
      WRITE(*,'(2(1X,A,G25.7))') 'Xmin=',XMIN,', Xmax=',XMAX
      TMUL_=TMUL
      TPAIRS_=TPAIRS
      TMUL=TMUL_/DBLE(NEV_REMAIN)
      TPAIRS=TPAIRS_/DBLE(NEV_REMAIN)
      CALL CPU_TIME(TIME4I)
!     The error in N_track
      IF (NEV_REMAIN.GT.1) THEN
        DTMUL=DSQRT((TMUL2/DBLE(NEV_REMAIN)-TMUL**2)/DBLE(NEV_REMAIN-1))
        DTPAIRS=DSQRT((TPAIRS2/DBLE(NEV_REMAIN)-TPAIRS**2)/DBLE(NEV_REMAIN-1))
      ELSE
        DTMUL=0.D0
        DTPAIRS=0.D0   
      ENDIF
      SMAXX=XMAX
      SMAXY=XMAX
      SMAXZ=XMAX
      SMINX=XMIN
      SMINY=XMIN
      SMINZ=XMIN
      PPI=4.D0*DATAN(1.D0)
      IF (DSPACE.EQ.1) THEN
        R_T=DABS(SMAXX-SMINX)  
      ENDIF
      IF (DSPACE.EQ.2) THEN
        R_T=DSQRT((SMAXX-SMINX)**2+(SMAXY-SMINY)**2)  
      ENDIF
      IF (DSPACE.EQ.3) THEN
        R_T=DSQRT((SMAXX-SMINX)**2+(SMAXY-SMINY)**2+(SMAXZ-SMINZ)**2)  
      ENDIF
      FNORM1=TPAIRS
      FNORM=TPAIRS*DBLE(NEV_REMAIN)
      ALLOCATE(RM(0:MMAX),RN(0:MMAX),RN_PREV(0:MMAX),DRN(0:MMAX))
      IF (DSPACE.EQ.1) ALLOCATE(XXMUL_(1:MULMAX))
      IF (DSPACE.EQ.2) ALLOCATE(XXMUL_(1:MULMAX),YYMUL_(1:MULMAX))
      IF (DSPACE.EQ.3) ALLOCATE(XXMUL_(1:MULMAX),YYMUL_(1:MULMAX),ZZMUL_(1:MULMAX))
      IF (DSPACE.EQ.1) ASSIGN 3126 TO IJUMP
      IF (DSPACE.EQ.2) ASSIGN 3131 TO IJUMP
      IF (DSPACE.EQ.3) ASSIGN 3136 TO IJUMP
      M=MMAX
      DO M=MMAX,0,-1
        RM(M)=0.D0
        RN(M)=0.D0
        RN_PREV(M)=0.D0
    	DRN(M)=0.D0
      ENDDO
      OPEN(8,FILE=INFIL_C)
      DO IEV=1,NEV_REMAIN
        READ(8,*,END=3145) MUL
        GOTO IJUMP
!
!       When d=1		
 3126   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR)
        ENDDO
        DO ITR=1,MUL
          DO IITR=ITR+1,MUL
!           Calculate the distance for each pair
            SD=DABS(XXMUL_(IITR)-XXMUL_(ITR))
!           Find corresponding M
            IF (SD.GT.0.D0) THEN
              M=INT(DLOG(R_T/SD)/DLOG(A_BASE_CI)+MCI_CUT)
            ELSE
              FNORM=FNORM-1.D0
              GOTO 3130
            ENDIF
!           Distances less than R_T/a^mmax are counted in RM(MMAX)
            IF (M.LE.MMAX) THEN
              RM(M)=RM(M)+1.D0
            ELSE
              RM(MMAX)=RM(MMAX)+1.D0
            ENDIF
 3130       CONTINUE
          ENDDO
        ENDDO
        GOTO 3144
!       Finished d=1 block
!
!       When d=2        
 3131   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR),YYMUL_(ITR)
        ENDDO
        DO ITR=1,MUL
          DO IITR=ITR+1,MUL
!           Calculate the distance for each pair
            SD=DIST2(XXMUL_(IITR),YYMUL_(IITR),XXMUL_(ITR),YYMUL_(ITR))
!           Find corresponding M
            IF (SD.GT.0.D0) THEN
              M=INT(DLOG(R_T/SD)/DLOG(A_BASE_CI)+MCI_CUT)
            ELSE
              FNORM=FNORM-1.D0
              GOTO 3135
            ENDIF
!           Distances less than R_T/a^mmax are counted in RM(MMAX)
            IF (M.LE.MMAX) THEN
              RM(M)=RM(M)+1.D0
            ELSE
              RM(MMAX)=RM(MMAX)+1.D0
            ENDIF
 3135       CONTINUE
          ENDDO
        ENDDO
        GOTO 3144
!       Finished d=2 block
!
!       When d=3        
 3136   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR)
        ENDDO
        DO ITR=1,MUL
          DO IITR=ITR+1,MUL
!           Calculate the distance for each pair
            SD=DIST3(XXMUL_(IITR),YYMUL_(IITR),ZZMUL_(IITR),XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR))
!           Find corresponding M
            IF (SD.GT.0.D0) THEN
              M=INT(DLOG(R_T/SD)/DLOG(A_BASE_CI)+MCI_CUT)
            ELSE
              FNORM=FNORM-1.D0
              GOTO 3140
            ENDIF
!           Distances less than R_T/a^mmax are counted in RM(MMAX)
            IF (M.LE.MMAX) THEN
              RM(M)=RM(M)+1.D0
            ELSE
              RM(MMAX)=RM(MMAX)+1.D0
            ENDIF
 3140       CONTINUE
          ENDDO
        ENDDO
        GOTO 3144
!       Finished d=3 block
!
 3144   IF (I_ERRORS_IN_CI.EQ.1) THEN
!     The errors
!     The pairs of scale R, also belong to all the greater scales
          RN(MMAX)=RM(MMAX)      
!     We divide with DBLE(NEV_REMAIN) each time to avoid lack of accuracy
          DRN(MMAX)=DRN(MMAX)+(RN_PREV(MMAX)-RN(MMAX))**2/DBLE(NEV_REMAIN)
          DO MC=MMAX-1,0,-1
            RN(MC)=RN(MC+1)+RM(MC)
            DRN(MC)=DRN(MC)+(RN_PREV(MC)-RN(MC))**2/DBLE(NEV_REMAIN)
          ENDDO
          DO MC=MMAX,0,-1
            RN_PREV(MC)=RN(MC)
          ENDDO
        ENDIF        
        IF (MOD(IEV,1000).EQ.0) WRITE(*,*) 'CI_r, Ne=',IEV
      ENDDO
 3145 CLOSE(8)
      IF (DSPACE==1) DEALLOCATE(XXMUL_)
      IF (DSPACE==2) DEALLOCATE(XXMUL_,YYMUL_)
      IF (DSPACE==3) DEALLOCATE(XXMUL_,YYMUL_,ZZMUL_)
!     Calculate again RN from RM in case no errors were evaluated
      DO M=MMAX,0,-1
        RN(M)=0.D0
      ENDDO
      RN(MMAX)=RM(MMAX)
      DO MC=MMAX-1,0,-1
        RN(MC)=RN(MC+1)+RM(MC)
      ENDDO
      IF (I_ERRORS_IN_CI.EQ.1) THEN
!     The errors
        DO MC=0,MMAX,1
          IF (NEV_REMAIN.GT.1) THEN
            SDR=DRN(MC)-(RN(MC)/DBLE(NEV_REMAIN))**2
            IF (SDR.LT.0.D0) THEN
              SDR=0.D0
            ENDIF
            DRN(MC)=DSQRT(SDR/DBLE(NEV_REMAIN-1))
          ELSE
            DRN(MC)=0.D0   
          ENDIF
        ENDDO
      ENDIF
!
      IF (I_ERRORS_IN_CI.EQ.1) THEN
        DO MC=MMAX,0,-1
           DRN(MC)=DSQRT((DRN(MC)/FNORM1)**2+  &
           (((RN(MC)/DBLE(NEV_REMAIN))/(TPAIRS**2))*DTPAIRS)**2)   
        ENDDO
      ENDIF
!
      DSL=DLOG(A_BASE_CI)
      DO M=MMAX,0,-1
        IF(RN(M).GT.0.D0) THEN
          S=R_T/DBLE(A_BASE_CI**DBLE(M))
          SL=DLOG(S)
        ENDIF
      ENDDO
!   Time is measured before output
      CALL CPU_TIME(TIME4F)
      OPEN(9,FILE=CI_R,STATUS='UNKNOWN')
      IF (I_ERRORS_IN_CI==1) THEN
        WRITE(9,'(7A)') '            R                     C',&
        '                    dC'
      ELSE
        WRITE(9,'(7A)') '            R                     C'
      ENDIF
      DO M=0,MMAX,1
        IF(RN(M).GT.0.D0) THEN
          S=R_T/DBLE(A_BASE_CI**DBLE(M))
          SL=DLOG(S)
          IF (I_ERRORS_IN_CI.EQ.1) THEN
!           Output of:                       R,    C,       dC
!           If CI_r is found zero the corresponding line is suppressed at output
            IF (RN(M).NE.0.D0) WRITE(9,3155) S,RN(M)/FNORM,DRN(M)
          ELSE
!           Output of:                       R,    C
            IF (RN(M).NE.0.D0) WRITE(9,3155) S,RN(M)/FNORM
          ENDIF
        ENDIF
      ENDDO
 3150 CONTINUE
 3155 FORMAT(10(2X,G20.10))
      CLOSE(9)
      DEALLOCATE(RM,RN,RN_PREV,DRN)
      WRITE(*,*) 'I have completed CI_r, Correlation Integral with the Ring technique.'
      WRITE(*,'(A,I10,A,F15.7,A)') 'Time(CI_r, N_D=',MMAX,')=',TIME4F-TIME4I,' sec'
      GOTO 3300
!=============================================================================================
!
!     CI_c: Correlation Integral with Conventional Calculation
 3300 CONTINUE
      IF (I_CORR_INT_CONV.NE.1) GOTO 3360
      CALL XMAX_XMIN_INFILL(DSPACE,IWINDOW_CI,XWINDOWUP_CI,XWINDOWDOWN_CI,INFIL,INFIL_COR,&
                            XMAX,XMIN,TMUL,TMUL2,TPAIRS,TPAIRS2,MULMAX,NEV_EXCLUDE,NEV_REMAIN,NPO)
!     INFIL_C is the current working window
      IF (INFIL.NE.INFIL_COR) THEN
        INFIL_C=INFIL_COR
      ELSE
        INFIL_C=INFIL
      ENDIF        
      WRITE(*,'(2(1X,A,G25.7))') 'Xmin=',XMIN,', Xmax=',XMAX
      TMUL_=TMUL
      TPAIRS_=TPAIRS
      TMUL=TMUL_/DBLE(NEV_REMAIN)
      TPAIRS=TPAIRS_/DBLE(NEV_REMAIN)
      CALL CPU_TIME(TIME3I)
!     The error in N_track
      IF (NEV_REMAIN.GT.1) THEN
        DTMUL=DSQRT((TMUL2/DBLE(NEV_REMAIN)-TMUL**2)/DBLE(NEV_REMAIN-1))
        DTPAIRS=DSQRT((TPAIRS2/DBLE(NEV_REMAIN)-TPAIRS**2)/DBLE(NEV_REMAIN-1))
      ELSE
        DTMUL=0.D0
        DTPAIRS=0.D0   
      ENDIF
      SMAXX=XMAX
      SMAXY=XMAX
      SMAXZ=XMAX
      SMINX=XMIN
      SMINY=XMIN
      SMINZ=XMIN
      PPI=4.D0*DATAN(1.D0)
      IF (DSPACE.EQ.1) THEN
        R_T=DABS(SMAXX-SMINX)  
      ENDIF
      IF (DSPACE.EQ.2) THEN
        R_T=DSQRT((SMAXX-SMINX)**2+(SMAXY-SMINY)**2)  
      ENDIF
      IF (DSPACE.EQ.3) THEN
        R_T=DSQRT((SMAXX-SMINX)**2+(SMAXY-SMINY)**2+(SMAXZ-SMINZ)**2)  
      ENDIF
      FNORM1=TPAIRS
      FNORM=TPAIRS*DBLE(NEV_REMAIN)
!     Calculate CI with running to all pairs for each M
      ALLOCATE(RN(0:MMAX_CICC),RN_PREV(0:MMAX_CICC),DRN(0:MMAX_CICC),DRN2(0:MMAX_CICC))
      IF (DSPACE.EQ.1) ALLOCATE(XXMUL_(1:MULMAX))
      IF (DSPACE.EQ.2) ALLOCATE(XXMUL_(1:MULMAX),YYMUL_(1:MULMAX))
      IF (DSPACE.EQ.3) ALLOCATE(XXMUL_(1:MULMAX),YYMUL_(1:MULMAX),ZZMUL_(1:MULMAX))
      IF (DSPACE.EQ.1) ASSIGN 3326 TO IJUMP
      IF (DSPACE.EQ.2) ASSIGN 3331 TO IJUMP
      IF (DSPACE.EQ.3) ASSIGN 3336 TO IJUMP
      DO M=0,MMAX_CICC
        S=R_T/DBLE(A_BASE_CICC**M)
        RN(M)=0.D0
        RN_PREV(M)=0.D0
        DRN2(M)=0.D0
        OPEN(8,FILE=INFIL_C)
        DO IEV=1,NEV_REMAIN
          READ(8,*,END=3350) MUL
          GOTO IJUMP
!         When d=1
 3326     DO I=1,MUL
            READ(8,*) XXMUL_(I)
          ENDDO
          DO NI=1,MUL
            DO I=NI+1,MUL
              IF (DABS(XXMUL_(NI)-XXMUL_(I)).LE.S) RN(M)=RN(M)+1.D0
            ENDDO
          ENDDO
          GOTO 3344
!         Finished d=1 block

!         When d=2
 3331     DO I=1,MUL
            READ(8,*) XXMUL_(I),YYMUL_(I)
          ENDDO
          DO NI=1,MUL
            DO I=NI+1,MUL
              IF (DIST2(XXMUL_(NI),YYMUL_(NI),XXMUL_(I),YYMUL_(I)).LE.S) RN(M)=RN(M)+1.D0
            ENDDO
          ENDDO
          GOTO 3344
!         Finished d=2 block
!
!         When d=3
 3336     DO I=1,MUL
            READ(8,*) XXMUL_(I),YYMUL_(I),ZZMUL_(I)
          ENDDO
          DO NI=1,MUL
            DO I=NI+1,MUL
              IF (DIST3(XXMUL_(NI),YYMUL_(NI),ZZMUL_(NI),XXMUL_(I),YYMUL_(I),ZZMUL_(I)).LE.S)&
                  RN(M)=RN(M)+1.D0
            ENDDO
          ENDDO
          GOTO 3344
!         Finished d=3 block
!
 3344     IF (I_ERRORS_IN_CICC==1) THEN
            DRN2(M)=DRN2(M)+(RN(M)-RN_PREV(M))**2/DBLE(NEV_REMAIN)
            RN_PREV(M)=RN(M)
          ENDIF
        ENDDO
3350    CLOSE(8)
!       The errors
        IF (I_ERRORS_IN_CICC==1) THEN
          IF (NEV_REMAIN.GT.1) THEN
            SDR=DRN2(M)-(RN(M)/DBLE(NEV_REMAIN))**2
            IF (SDR.LT.0.D0) THEN
              SDR=0.D0
            ENDIF
            DRN(M)=DSQRT(SDR/DBLE(NEV_REMAIN-1))
          ELSE
            DRN(M)=0.D0   
          ENDIF
          DRN(M)=DSQRT((DRN(M)/FNORM1)**2+(((RN(M)/DBLE(NEV_REMAIN))/(TPAIRS**2))*DTPAIRS)**2)   
        ENDIF
        IF (MOD(M,10)==0) WRITE(*,*) 'CI_c, N_D=',M
      ENDDO   
!   Time is measured before output
      CALL CPU_TIME(TIME3F)
!     Output of results
      OPEN(10,FILE=CI_CON,STATUS='UNKNOWN')
      IF (I_ERRORS_IN_CICC==1) THEN
        WRITE(10,'(7A)') '          R',&
        '                     C                    dC'
      ELSE
        WRITE(10,'(7A)') '          R                     C'
      ENDIF
      DO M=0,MMAX_CICC
        IF (RN(M).GT.0.D0) THEN
          S=R_T/DBLE(A_BASE_CICC**M)
          SL=DLOG(S)
          IF (I_ERRORS_IN_CICC.EQ.1) THEN
!           Output of:                        R,    C,       dC
!           If CI_r is found zero the corresponding line is suppressed at output
            IF (RN(M).NE.0.D0) WRITE(10,3355) S,RN(M)/FNORM,DRN(M)
          ELSE
!           Output of:     R,    C
            IF (RN(M).NE.0.D0) WRITE(10,3355) S,RN(M)/FNORM
          ENDIF
        ENDIF
 3355   FORMAT(10(2X,G20.10))
      ENDDO
      CLOSE(10)
      IF (DSPACE==1) DEALLOCATE(XXMUL_)
      IF (DSPACE==2) DEALLOCATE(XXMUL_,YYMUL_)
      IF (DSPACE==3) DEALLOCATE(XXMUL_,YYMUL_,ZZMUL_)
      DEALLOCATE(RN,RN_PREV,DRN,DRN2)
      WRITE(*,*) 'I have completed CI_c, Correlation Integral with conventional calculation.'
      WRITE(*,'(A,I10,A,F15.7,A)') 'Time(CI_c, N_D=',MMAX_CICC,')=',TIME3F-TIME3I,' sec'
 3360 CONTINUE
      STOP
      END
!
!     If IWINDOW=0 it finds XMAX,XMIN. If IWINDOW=1 it produces 'INPUT_COR.DAT' which
!     includes only the events within the working window. Then XMAX=XWINDOWUP,
!     XMIN=XWINDOWDOWN.
!     It finds TMUL,TMUL2,TPAIRS,TPAIRS2,MULMAX,NEV_EXCLUDE,NEV_REMAIN
!     It has to take as input NPO=maximum possible tracks.
      SUBROUTINE XMAX_XMIN_INFILL(DSPACE,IWINDOW,XWINDOWUP,XWINDOWDOWN,INFIL,INFIL_COR,&
                                  XMAX,XMIN,TMUL,TMUL2,TPAIRS,TPAIRS2,MULMAX,NEV_EXCLUDE,NEV_REMAIN,NPO)
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      INTEGER DSPACE
      DOUBLE PRECISION, DIMENSION(:), ALLOCATABLE :: XXMUL_,YYMUL_,ZZMUL_
      CHARACTER*80 INFIL,INFIL_COR
      IF (DSPACE.EQ.1) ALLOCATE(XXMUL_(NPO))
      IF (DSPACE.EQ.2) ALLOCATE(XXMUL_(NPO),YYMUL_(NPO))
      IF (DSPACE.EQ.3) ALLOCATE(XXMUL_(NPO),YYMUL_(NPO),ZZMUL_(NPO))
      IF (DSPACE.EQ.1) ASSIGN 2051 TO IJUMP
      IF (DSPACE.EQ.2) ASSIGN 2056 TO IJUMP
      IF (DSPACE.EQ.3) ASSIGN 2061 TO IJUMP
      IFLAGWINDOW=0
 10   OPEN(8,FILE=INFIL)
      IF (IFLAGWINDOW.EQ.1) OPEN(9,FILE='INPUT_COR.DAT')
      TMUL=0.D0
      TMUL2=0.D0
      TPAIRS=0.D0
      TPAIRS2=0.D0
      MULMAX=0
      IEV_WR=0
      NEV_EXCLUDE=0
      IEV=0
 20     READ(8,*,END=2069) MUL,INP_EVN
        IF (IFLAGWINDOW.EQ.1) WRITE(9,*) MUL,INP_EVN
        IEV=IEV+1
        IEV_WR=IEV_WR+1
        GOTO IJUMP
 2051   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR)
          IF (IWINDOW.EQ.0) THEN
            IF ((IEV==1).AND.(ITR==1)) THEN
              XMAX=MAX(XXMUL_(1),XXMUL_(1))
              XMIN=MIN(XXMUL_(1),XXMUL_(1))
            ENDIF
            XMAX=MAX(XMAX,XXMUL_(ITR))
            XMIN=MIN(XMIN,XXMUL_(ITR))
          ENDIF
          IF (IWINDOW.EQ.1) THEN
            IF (IFLAGWINDOW.EQ.0) THEN
!         Throw away the event with track outside the window
              IF ((XXMUL_(ITR).GT.XWINDOWUP).OR.(XXMUL_(ITR).LT.XWINDOWDOWN)) THEN
                IFLAGWINDOW=1
                CLOSE(8)
                GOTO 10
              ENDIF
            ELSE
              IF ((XXMUL_(ITR).LT.XWINDOWUP).AND.(XXMUL_(ITR).GT.XWINDOWDOWN)) THEN
                WRITE(9,*) XXMUL_(ITR)
              ELSE
                IEV_WR=IEV_WR-1
                NEV_EXCLUDE=NEV_EXCLUDE+1
                DO IEX=1,MUL-ITR
                  READ(8,*)
                ENDDO
                DO IEX=1,ITR
                  BACKSPACE(9)
                ENDDO
                GOTO 2053
              ENDIF
            ENDIF            
          ENDIF
 2052   CONTINUE
        ENDDO
        TMUL=TMUL+DBLE(MUL)
        TMUL2=TMUL2+(DBLE(MUL))**2
        XPAIRS=DBLE(MUL)*(DBLE(MUL)-1.D0)/2.D0
        TPAIRS=TPAIRS+XPAIRS
        TPAIRS2=TPAIRS2+XPAIRS**2
        MULMAX=MAX(MULMAX,MUL)
 2053   CONTINUE
        GOTO 2068
!     Finished d=1 block
!
!       When d=2
 2056   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR),YYMUL_(ITR)
          IF (IWINDOW.EQ.0) THEN
            IF ((IEV==1).AND.(ITR==1)) THEN
              XMAX=MAX(XXMUL_(1),YYMUL_(1))
              XMIN=MIN(XXMUL_(1),YYMUL_(1))
            ENDIF
            XMAX=MAX(XMAX,XXMUL_(ITR),YYMUL_(ITR))
            XMIN=MIN(XMIN,XXMUL_(ITR),YYMUL_(ITR))
          ENDIF
          IF (IWINDOW.EQ.1) THEN
            IF (IFLAGWINDOW.EQ.0) THEN
!         Throw away the event with track outside the window
              IF ((XXMUL_(ITR).GT.XWINDOWUP).OR.(XXMUL_(ITR).LT.XWINDOWDOWN).OR.&
                (YYMUL_(ITR).GT.XWINDOWUP).OR.(YYMUL_(ITR).LT.XWINDOWDOWN)) THEN
                IFLAGWINDOW=1
                CLOSE(8)
                GOTO 10
              ENDIF
            ELSE
              IF ((XXMUL_(ITR).LT.XWINDOWUP).AND.(XXMUL_(ITR).GT.XWINDOWDOWN).AND.&
                (YYMUL_(ITR).LT.XWINDOWUP).AND.(YYMUL_(ITR).GT.XWINDOWDOWN)) THEN
                WRITE(9,*) XXMUL_(ITR),YYMUL_(ITR)
              ELSE
                IEV_WR=IEV_WR-1
                NEV_EXCLUDE=NEV_EXCLUDE+1
                DO IEX=1,MUL-ITR
                  READ(8,*)
                ENDDO
                DO IEX=1,ITR
                  BACKSPACE(9)
                ENDDO
                GOTO 2058
              ENDIF
            ENDIF            
          ENDIF
 2057   CONTINUE
        ENDDO
        TMUL=TMUL+DBLE(MUL)
        TMUL2=TMUL2+(DBLE(MUL))**2
        XPAIRS=DBLE(MUL)*(DBLE(MUL)-1.D0)/2.D0
        TPAIRS=TPAIRS+XPAIRS
        TPAIRS2=TPAIRS2+XPAIRS**2
        MULMAX=MAX(MULMAX,MUL)
 2058   CONTINUE
        GOTO 2068
!     Finished d=2 block
!
!       When d=3
 2061   DO ITR=1,MUL
          READ(8,*) XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR)
          IF (IWINDOW.EQ.0) THEN
            IF ((IEV==1).AND.(ITR==1)) THEN
              XMAX=MAX(XXMUL_(1),YYMUL_(1),ZZMUL_(1))
              XMIN=MIN(XXMUL_(1),YYMUL_(1),ZZMUL_(1))
            ENDIF
            XMAX=MAX(XMAX,XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR))
            XMIN=MIN(XMIN,XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR))
!            MULMAX=MAX(MULMAX,MUL)
          ENDIF
          IF (IWINDOW.EQ.1) THEN
            IF (IFLAGWINDOW.EQ.0) THEN
!         Throw away the event with track outside the window
              IF ((XXMUL_(ITR).GT.XWINDOWUP).OR.(XXMUL_(ITR).LT.XWINDOWDOWN).OR.&
                (YYMUL_(ITR).GT.XWINDOWUP).OR.(YYMUL_(ITR).LT.XWINDOWDOWN).OR.&
                (ZZMUL_(ITR).GT.XWINDOWUP).OR.(ZZMUL_(ITR).LT.XWINDOWDOWN)) THEN
                IFLAGWINDOW=1
                CLOSE(8)
                GOTO 10
              ENDIF
            ELSE
              IF ((XXMUL_(ITR).LT.XWINDOWUP).AND.(XXMUL_(ITR).GT.XWINDOWDOWN).AND.&
                (YYMUL_(ITR).LT.XWINDOWUP).AND.(YYMUL_(ITR).GT.XWINDOWDOWN).AND.&
                (ZZMUL_(ITR).LT.XWINDOWUP).AND.(ZZMUL_(ITR).GT.XWINDOWDOWN)) THEN
                WRITE(9,*) XXMUL_(ITR),YYMUL_(ITR),ZZMUL_(ITR)
              ELSE
                IEV_WR=IEV_WR-1
                NEV_EXCLUDE=NEV_EXCLUDE+1
                DO IEX=1,MUL-ITR
                  READ(8,*)
                ENDDO
                DO IEX=1,ITR
                  BACKSPACE(9)
                ENDDO
                GOTO 2063
              ENDIF
            ENDIF            
          ENDIF
 2062   CONTINUE
        ENDDO
        TMUL=TMUL+DBLE(MUL)
        TMUL2=TMUL2+(DBLE(MUL))**2
        XPAIRS=DBLE(MUL)*(DBLE(MUL)-1.D0)/2.D0
        TPAIRS=TPAIRS+XPAIRS
        TPAIRS2=TPAIRS2+XPAIRS**2
        MULMAX=MAX(MULMAX,MUL)
 2063   CONTINUE
!     Finished d=3 block
!
 2068   CONTINUE
      GOTO 20
 2069 CLOSE(8)
      IF (IFLAGWINDOW.EQ.1) THEN
        WRITE(9,*)
        CLOSE(9)
      ENDIF
      IF (IFLAGWINDOW.EQ.1) THEN
        INFIL_COR='INPUT_COR.DAT'
      ELSE
        INFIL_COR=INFIL
      ENDIF
      IF (DSPACE==1) DEALLOCATE(XXMUL_)
      IF (DSPACE==2) DEALLOCATE(XXMUL_,YYMUL_)
      IF (DSPACE==3) DEALLOCATE(XXMUL_,YYMUL_,ZZMUL_)
!   The remaing events after throwing away those with tracks outside the window
      NEV_REMAIN=IEV_WR
      WRITE(*,'(2(1X,A,I15))') 'Ne_remain=',NEV_REMAIN,', Ne_exclude=',NEV_EXCLUDE
!   Set this for fixed window to analyse
      IF (IWINDOW.EQ.1) THEN
        XMAX=XWINDOWUP
        XMIN=XWINDOWDOWN
      ENDIF
      RETURN
      END
!
      DOUBLE PRECISION FUNCTION DIST2(X1,Y1,X2,Y2)
      IMPLICIT DOUBLE PRECISION(A-H,O-Z)
      DIST2=DSQRT((X1-X2)**2+(Y1-Y2)**2)
      RETURN
      END
!
      DOUBLE PRECISION FUNCTION DIST3(X1,Y1,Z1,X2,Y2,Z2)
      IMPLICIT DOUBLE PRECISION(A-H,O-Z)
      DIST3=DSQRT((X1-X2)**2+(Y1-Y2)**2+(Z1-Z2)**2)
      RETURN
      END
!
      SUBROUTINE HIST3(NP,MULMAX,DSPACE,XP,DL2,UL2,HC,NBIN,ISHIFT)
      IMPLICIT DOUBLE PRECISION(A-H,O-Z)
      INTEGER DSPACE
      DOUBLE PRECISION XP(1:MULMAX,DSPACE),DL2(DSPACE),UL2(DSPACE),HC((NBIN+ISHIFT)**DSPACE)
      DOUBLE PRECISION STEP(DSPACE),SHIFT(DSPACE)
      INTEGER N(DSPACE)
      COMMON/MOVE_CELL_F2/IMOVE_EVEN_ODD
      DO IRU=1,(NBIN+ISHIFT)**DSPACE
        HC(IRU)=0.D0
      ENDDO
      DO ISP=1,DSPACE
        STEP(ISP)=(UL2(ISP)-DL2(ISP))/DBLE(NBIN)
      ENDDO
      IF (ISHIFT==0) THEN
        DO ISP=1,DSPACE
          SHIFT(ISP)=0.D0
        ENDDO
      ELSE
        DO ISP=1,DSPACE
          SHIFT(ISP)=0.5D0
        ENDDO
      ENDIF
      IINP=0
      DO 100 NI=1,NP
        DO ISP=1,DSPACE
          IF (XP(NI,ISP)==UL2(ISP)) THEN
            GOTO 100
          ENDIF
        ENDDO
        DO ISP=1,DSPACE
          N(ISP)=INT((XP(NI,ISP)/STEP(ISP))-(DL2(ISP)/STEP(ISP))+SHIFT(ISP))+1
        ENDDO
        IRU=1
        DO ISP=1,DSPACE
          IRU=IRU+(N(ISP)-1)*(NBIN+ISHIFT)**(DSPACE-ISP)
        ENDDO
        HC(IRU)=HC(IRU)+1.D0
 100  CONTINUE
      RETURN
      END
